New linear codes over GF(7), GF(8) and GF(9) from quasi-cyclic codes and Construction X

We present linear codes with parameters [88,8,64]_7, [90,8,65]_7, [98,7,75]_8, [97,8,72]_8, [44,7,31]_9, [97,8,71]_7, [85,6,67]_8 and [78,8,56]_7. Each has a minimum distance one larger than the lower bound listed in Grassl's tables of best known linear codes; codes with parameters [89,8,64]_7, [96,8,71]_8, [95,8,70]_8, [94,8,69]_8, [77,8,55]_7 and [86,6,68]_8 follow. Seven of the eight codes are obtained from a quasi-cyclic code and a vector that is constant on each block, by Construction X with a repetition code. The remaining one, the [90,8,65]_7 code, is obtained from the first by appending two coordinates. The parameters and all weight counts were obtained by exhaustive enumeration, and a short program that repeats these computations is included.

==> anc/code_44_7_31_gf9.txt <==
# generator matrix of the [44, 7, 31] code over GF(9) = GF(3)[w]/(w^2+2w+2); entry 0 is zero, entry e >= 1 is w^(e-1)
3 6 6 1 5 4 6 4 8 3 0 7 1 0 2 7 2 4 8 6 6 5 2 5 0 5 1 0 2 7 2 6 6 4 1 5 5 0 7 1 1 0 0 0
0 3 6 6 1 5 4 6 4 8 3 0 7 1 0 2 7 2 4 8 6 6 5 2 5 0 5 1 0 2 7 2 6 6 4 1 5 5 0 7 1 1 0 0
1 0 3 6 6 1 5 4 6 4 8 3 0 7 1 0 2 7 2 4 8 6 6 5 2 5 0 5 1 0 2 7 2 6 6 4 1 5 5 0 7 1 0 0
7 1 0 3 6 6 1 5 4 6 4 8 3 0 5 1 0 2 7 2 4 8 6 6 5 2 5 0 1 1 0 2 7 2 6 6 4 1 5 5 0 7 0 0
0 7 1 0 3 6 6 1 5 4 6 4 8 3 0 5 1 0 2 7 2 4 8 6 6 5 2 5 7 1 1 0 2 7 2 6 6 4 1 5 5 0 0 0
3 0 7 1 0 3 6 6 1 5 4 6 4 8 5 0 5 1 0 2 7 2 4 8 6 6 5 2 0 7 1 1 0 2 7 2 6 6 4 1 5 5 0 0
1 1 1 1 1 1 1 1 1 1 1 1 1 1 8 8 8 8 8 8 8 8 8 8 8 8 8 8 7 7 7 7 7 7 7 7 7 7 7 7 7 7 1 1


==> anc/code_78_8_56_gf7.txt <==
# generator matrix of the [78, 8, 56] code over GF(7); entries are integers modulo 7
1 1 1 3 4 2 0 6 1 4 4 3 1 6 5 5 2 2 2 5 6 1 0 2 5 3 6 2 5 5 4 1 0 0 0 0 0 0 1 1 1 2 4 3 6 6 6 3 0 1 4 0 3 4 0 4 1 6 4 3 6 3 1 3 5 6 2 0 4 4 2 6 1 5 1 0 0 0
0 1 1 1 3 4 2 0 6 1 4 4 3 1 6 5 5 2 2 2 5 6 1 0 2 5 3 6 2 5 5 4 1 0 0 0 0 0 0 1 1 1 2 4 3 6 6 6 3 0 1 4 0 3 4 0 4 1 6 4 3 6 3 1 3 5 6 2 0 4 4 2 6 1 5 1 0 0
0 0 1 1 1 3 4 2 0 6 1 4 4 3 1 6 5 5 2 2 2 5 6 1 0 2 5 3 6 2 5 5 4 1 0 0 0 0 1 0 1 1 1 2 4 3 6 6 6 3 0 1 4 0 3 4 0 4 1 6 4 3 6 3 1 3 5 6 2 0 4 4 2 6 1 5 0 0
0 0 0 1 1 1 3 4 2 0 6 1 4 4 3 1 6 5 5 2 2 2 5 6 1 0 2 5 3 6 2 5 5 4 1 0 0 0 5 1 0 1 1 1 2 4 3 6 6 6 3 0 1 4 0 3 4 0 4 1 6 4 3 6 3 1 3 5 6 2 0 4 4 2 6 1 0 0
0 0 0 0 1 1 1 3 4 2 0 6 1 4 4 3 1 6 5 5 2 2 2 5 6 1 0 2 5 3 6 2 5 5 4 1 0 0 1 5 1 0 1 1 1 2 4 3 6 6 6 3 0 1 4 0 3 4 0 4 1 6 4 3 6 3 1 3 5 6 2 0 4 4 2 6 0 0
0 0 0 0 0 1 1 1 3 4 2 0 6 1 4 4 3 1 6 5 5 2 2 2 5 6 1 0 2 5 3 6 2 5 5 4 1 0 6 1 5 1 0 1 1 1 2 4 3 6 6 6 3 0 1 4 0 3 4 0 4 1 6 4 3 6 3 1 3 5 6 2 0 4 4 2 0 0
0 0 0 0 0 0 1 1 1 3 4 2 0 6 1 4 4 3 1 6 5 5 2 2 2 5 6 1 0 2 5 3 6 2 5 5 4 1 2 6 1 5 1 0 1 1 1 2 4 3 6 6 6 3 0 1 4 0 3 4 0 4 1 6 4 3 6 3 1 3 5 6 2 0 4 4 0 0
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1


==> anc/code_85_6_67_gf8.txt <==
# generator matrix of the [85, 6, 67] code over GF(8) = GF(2)[w]/(w^3+w+1); entry 0 is zero, entry e >= 1 is w^(e-1)
2 2 1 7 4 5 7 7 5 3 0 2 7 2 2 0 3 4 1 0 0 3 4 1 3 6 1 5 6 2 0 4 4 2 1 4 6 3 5 6 1 0 1 3 4 2 1 6 5 5 7 6 4 2 5 6 4 2 1 6 1 1 0 5 3 6 2 6 4 4 2 3 5 6 4 1 2 3 7 4 1 4 1 0 1
0 2 2 1 7 4 5 7 7 5 3 0 2 7 2 2 0 3 4 1 0 0 3 4 1 3 6 1 5 6 2 0 4 4 2 1 4 6 3 5 6 1 0 1 3 4 2 1 6 5 5 7 6 4 2 5 6 4 2 1 6 1 1 0 5 3 6 2 6 4 4 2 3 5 6 4 1 2 3 7 4 1 4 1 1
0 0 2 2 1 7 4 5 7 7 5 3 0 2 7 2 2 0 3 4 1 1 0 3 4 1 3 6 1 5 6 2 0 4 4 2 1 4 6 3 5 6 1 0 1 3 4 2 1 6 5 5 7 6 4 2 5 6 4 2 1 6 1 1 0 5 3 6 2 6 4 4 2 3 5 6 4 1 2 3 7 4 1 4 1
1 0 0 2 2 1 7 4 5 7 7 5 3 0 2 7 2 2 0 3 4 6 1 0 3 4 1 3 6 1 5 6 2 0 4 4 2 1 4 6 3 5 1 1 0 1 3 4 2 1 6 5 5 7 6 4 2 5 6 4 2 1 6 4 1 0 5 3 6 2 6 4 4 2 3 5 6 4 1 2 3 7 4 1 1
4 1 0 0 2 2 1 7 4 5 7 7 5 3 0 2 7 2 2 0 3 5 6 1 0 3 4 1 3 6 1 5 6 2 0 4 4 2 1 4 6 3 6 1 1 0 1 3 4 2 1 6 5 5 7 6 4 2 5 6 4 2 1 1 4 1 0 5 3 6 2 6 4 4 2 3 5 6 4 1 2 3 7 4 1
3 4 1 0 0 2 2 1 7 4 5 7 7 5 3 0 2 7 2 2 0 3 5 6 1 0 3 4 1 3 6 1 5 6 2 0 4 4 2 1 4 6 1 6 1 1 0 1 3 4 2 1 6 5 5 7 6 4 2 5 6 4 2 4 1 4 1 0 5 3 6 2 6 4 4 2 3 5 6 4 1 2 3 7 1


==> anc/code_88_8_64_gf7.txt <==
# generator matrix of the [88, 8, 64] code over GF(7); entries are integers modulo 7
5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 4 1 0 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 2 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 4 1 0 1
0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 4 1 0 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 2 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 4 1 1
0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 4 1 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 2 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 4 1
1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 4 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 1
4 1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 1 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1
5 4 1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 1 1 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 3 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 1
5 5 4 1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 3 1 1 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 4 3 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 1
6 5 5 4 1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 1 3 1 1 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 5 4 3 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 1


==> anc/code_90_8_65_gf7.txt <==
# generator matrix of the [90, 8, 65] code over GF(7); entries are integers modulo 7
5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 4 1 0 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 2 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 4 1 0 1 1 0
0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 4 1 0 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 2 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 4 1 1 1 1
0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 4 1 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 2 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 4 1 5 4
1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 4 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 1 5 3
4 1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 5 1 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 1 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 3 1 6 1
5 4 1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 5 1 1 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 3 3 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 4 1 1 6
5 5 4 1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 6 3 1 1 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 1 4 3 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 5 1 2 3
6 5 5 4 1 0 0 5 1 1 1 2 3 1 2 1 1 2 0 1 5 3 4 4 4 1 4 6 5 1 3 1 1 2 1 0 2 2 3 4 2 3 3 3 6 0 1 5 6 3 4 0 2 3 0 5 6 2 5 4 3 1 4 1 0 2 0 6 1 4 5 2 3 2 1 2 6 3 3 0 1 3 2 2 3 2 2 1 6 3


==> anc/code_97_8_71_gf7.txt <==
# generator matrix of the [97, 8, 71] code over GF(7); entries are integers modulo 7
3 3 0 5 1 2 5 0 4 3 1 2 0 1 5 1 1 0 0 2 1 3 1 3 1 0 2 5 2 4 1 3 5 4 5 1 1 0 3 4 4 3 3 5 2 6 5 4 6 6 4 3 2 0 3 1 0 4 5 3 3 5 3 3 3 6 1 5 6 1 6 3 2 4 1 0 1 2 6 3 4 6 6 6 2 6 5 4 1 4 2 1 6 1 0 0 0
0 3 3 0 5 1 2 5 0 4 3 1 2 0 1 5 1 1 0 0 2 1 3 1 3 1 0 2 5 2 4 1 3 5 4 5 1 1 0 3 4 4 3 3 5 2 6 5 4 6 6 4 3 2 0 3 1 0 4 5 3 3 5 3 3 3 6 1 5 6 1 6 3 2 4 1 0 1 2 6 3 4 6 6 6 2 6 5 4 1 4 2 1 6 1 0 0
0 0 3 3 0 5 1 2 5 0 4 3 1 2 0 1 5 1 1 1 0 2 1 3 1 3 1 0 2 5 2 4 1 3 5 4 5 1 1 0 3 4 4 3 3 5 2 6 5 4 6 6 4 3 2 0 3 1 0 4 5 3 3 5 3 3 3 6 1 5 6 1 6 3 2 4 1 0 1 2 6 3 4 6 6 6 2 6 5 4 1 4 2 1 6 0 0
1 0 0 3 3 0 5 1 2 5 0 4 3 1 2 0 1 5 1 1 1 0 2 1 3 1 3 1 0 2 5 2 4 1 3 5 4 5 3 1 0 3 4 4 3 3 5 2 6 5 4 6 6 4 3 2 0 4 1 0 4 5 3 3 5 3 3 3 6 1 5 6 1 6 3 2 6 1 0 1 2 6 3 4 6 6 6 2 6 5 4 1 4 2 1 0 0
1 1 0 0 3 3 0 5 1 2 5 0 4 3 1 2 0 1 5 5 1 1 0 2 1 3 1 3 1 0 2 5 2 4 1 3 5 4 0 3 1 0 3 4 4 3 3 5 2 6 5 4 6 6 4 3 2 2 4 1 0 4 5 3 3 5 3 3 3 6 1 5 6 1 6 3 1 6 1 0 1 2 6 3 4 6 6 6 2 6 5 4 1 4 2 0 0
5 1 1 0 0 3 3 0 5 1 2 5 0 4 3 1 2 0 1 4 5 1 1 0 2 1 3 1 3 1 0 2 5 2 4 1 3 5 2 0 3 1 0 3 4 4 3 3 5 2 6 5 4 6 6 4 3 3 2 4 1 0 4 5 3 3 5 3 3 3 6 1 5 6 1 6 2 1 6 1 0 1 2 6 3 4 6 6 6 2 6 5 4 1 4 0 0
1 5 1 1 0 0 3 3 0 5 1 2 5 0 4 3 1 2 0 5 4 5 1 1 0 2 1 3 1 3 1 0 2 5 2 4 1 3 3 2 0 3 1 0 3 4 4 3 3 5 2 6 5 4 6 6 4 6 3 2 4 1 0 4 5 3 3 5 3 3 3 6 1 5 6 1 4 2 1 6 1 0 1 2 6 3 4 6 6 6 2 6 5 4 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 1 1


==> anc/code_97_8_72_gf8.txt <==
# generator matrix of the [97, 8, 72] code over GF(8) = GF(2)[w]/(w^3+w+1); entry 0 is zero, entry e >= 1 is w^(e-1)
2 2 7 1 3 2 7 6 4 7 4 2 0 7 6 1 0 0 0 5 3 3 2 0 6 0 3 6 1 3 7 3 4 4 1 6 1 0 1 4 7 7 4 5 3 2 4 4 6 3 3 6 5 0 3 1 0 5 0 4 2 5 7 3 5 5 5 7 7 3 3 2 6 0 1 0 5 6 3 7 7 3 7 1 3 3 4 7 6 4 2 5 5 5 1 0 0
0 2 2 7 1 3 2 7 6 4 7 4 2 0 7 6 1 0 0 0 5 3 3 2 0 6 0 3 6 1 3 7 3 4 4 1 6 1 0 1 4 7 7 4 5 3 2 4 4 6 3 3 6 5 0 3 1 0 5 0 4 2 5 7 3 5 5 5 7 7 3 3 2 6 0 1 1 5 6 3 7 7 3 7 1 3 3 4 7 6 4 2 5 5 5 0 0
0 0 2 2 7 1 3 2 7 6 4 7 4 2 0 7 6 1 0 1 0 5 3 3 2 0 6 0 3 6 1 3 7 3 4 4 1 6 1 0 1 4 7 7 4 5 3 2 4 4 6 3 3 6 5 0 3 1 0 5 0 4 2 5 7 3 5 5 5 7 7 3 3 2 6 0 5 1 5 6 3 7 7 3 7 1 3 3 4 7 6 4 2 5 5 0 0
0 0 0 2 2 7 1 3 2 7 6 4 7 4 2 0 7 6 1 6 1 0 5 3 3 2 0 6 0 3 6 1 3 7 3 4 4 1 3 1 0 1 4 7 7 4 5 3 2 4 4 6 3 3 6 5 0 0 1 0 5 0 4 2 5 7 3 5 5 5 7 7 3 3 2 6 5 5 1 5 6 3 7 7 3 7 1 3 3 4 7 6 4 2 5 0 0
1 0 0 0 2 2 7 1 3 2 7 6 4 7 4 2 0 7 6 1 6 1 0 5 3 3 2 0 6 0 3 6 1 3 7 3 4 4 0 3 1 0 1 4 7 7 4 5 3 2 4 4 6 3 3 6 5 6 0 1 0 5 0 4 2 5 7 3 5 5 5 7 7 3 3 2 5 5 5 1 5 6 3 7 7 3 7 1 3 3 4 7 6 4 2 0 0
6 1 0 0 0 2 2 7 1 3 2 7 6 4 7 4 2 0 7 4 1 6 1 0 5 3 3 2 0 6 0 3 6 1 3 7 3 4 5 0 3 1 0 1 4 7 7 4 5 3 2 4 4 6 3 3 6 2 6 0 1 0 5 0 4 2 5 7 3 5 5 5 7 7 3 3 2 5 5 5 1 5 6 3 7 7 3 7 1 3 3 4 7 6 4 0 0
7 6 1 0 0 0 2 2 7 1 3 2 7 6 4 7 4 2 0 4 4 1 6 1 0 5 3 3 2 0 6 0 3 6 1 3 7 3 6 5 0 3 1 0 1 4 7 7 4 5 3 2 4 4 6 3 3 3 2 6 0 1 0 5 0 4 2 5 7 3 5 5 5 7 7 3 4 2 5 5 5 1 5 6 3 7 7 3 7 1 3 3 4 7 6 0 0
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 1 1


==> anc/code_98_7_75_gf8.txt <==
# generator matrix of the [98, 7, 75] code over GF(8) = GF(2)[w]/(w^3+w+1); entry 0 is zero, entry e >= 1 is w^(e-1)
1 4 0 1 2 3 6 6 3 2 1 0 4 1 0 0 0 0 0 6 7 5 5 5 7 3 3 5 1 2 0 3 5 6 3 2 5 1 5 7 0 6 5 0 6 2 1 2 2 1 6 5 3 4 4 4 1 1 7 4 0 0 3 5 4 6 6 3 5 0 5 7 3 5 1 3 1 0 1 0 5 4 2 2 1 5 6 0 3 4 1 1 6 1 3 0 0 0
0 1 4 0 1 2 3 6 6 3 2 1 0 4 1 0 0 0 0 1 6 7 5 5 5 7 3 3 5 1 2 0 3 5 6 3 2 5 1 5 7 0 6 5 0 6 2 1 2 2 1 6 5 3 4 4 4 3 1 7 4 0 0 3 5 4 6 6 3 5 0 5 7 3 5 1 3 1 0 1 0 5 4 2 2 1 5 6 0 3 4 1 1 6 1 0 0 0
0 0 1 4 0 1 2 3 6 6 3 2 1 0 4 1 0 0 0 5 1 6 7 5 5 5 7 3 3 5 1 2 0 3 5 6 3 2 4 1 5 7 0 6 5 0 6 2 1 2 2 1 6 5 3 4 4 1 3 1 7 4 0 0 3 5 4 6 6 3 5 0 5 7 3 5 1 3 1 0 1 0 5 4 2 2 1 5 6 0 3 4 1 1 6 0 0 0
0 0 0 1 4 0 1 2 3 6 6 3 2 1 0 4 1 0 0 2 5 1 6 7 5 5 5 7 3 3 5 1 2 0 3 5 6 3 4 4 1 5 7 0 6 5 0 6 2 1 2 2 1 6 5 3 4 5 1 3 1 7 4 0 0 3 5 4 6 6 3 5 0 5 7 3 6 1 3 1 0 1 0 5 4 2 2 1 5 6 0 3 4 1 1 0 0 0
0 0 0 0 1 4 0 1 2 3 6 6 3 2 1 0 4 1 0 3 2 5 1 6 7 5 5 5 7 3 3 5 1 2 0 3 5 6 4 4 4 1 5 7 0 6 5 0 6 2 1 2 2 1 6 5 3 3 5 1 3 1 7 4 0 0 3 5 4 6 6 3 5 0 5 7 1 6 1 3 1 0 1 0 5 4 2 2 1 5 6 0 3 4 1 0 0 0
0 0 0 0 0 1 4 0 1 2 3 6 6 3 2 1 0 4 1 6 3 2 5 1 6 7 5 5 5 7 3 3 5 1 2 0 3 5 3 4 4 4 1 5 7 0 6 5 0 6 2 1 2 2 1 6 5 7 3 5 1 3 1 7 4 0 0 3 5 4 6 6 3 5 0 5 1 1 6 1 3 1 0 1 0 5 4 2 2 1 5 6 0 3 4 0 0 0
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 7 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 6 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1


==> anc/facts.json <==
{
 "A0_d": 64,
 "A1_minweight_outside_A0": 63,
 "A87_A63": 2958,
 "A87_A63_with_a1_zero": 0,
 "A87_A64": 7482,
 "A87_A64_with_a1_zero": 870,
 "A87_d": 63,
 "A_block_constants": [
  2,
  1,
  6
 ],
 "A_one_coordinate_deleted_d": [
  63
 ],
 "A_shortened_at_one_coordinate_d": [
  64
 ],
 "A_wd": {
  "0": 1,
  "64": 3828,
  "65": 9222,
  "66": 18444,
  "67": 37932,
  "68": 63336,
  "69": 109446,
  "70": 168084,
  "71": 271092,
  "72": 388368,
  "73": 483198,
  "74": 608304,
  "75": 678426,
  "76": 702612,
  "77": 653718,
  "78": 559758,
  "79": 422994,
  "80": 283968,
  "81": 157470,
  "82": 86478,
  "83": 39324,
  "84": 15138,
  "85": 3306,
  "86": 348,
  "88": 6
 },
 "B_one_coordinate_deleted_d": [
  64
 ],
 "B_punctured_last_d": 64,
 "B_shortened_at_one_coordinate_d": [
  65
 ],
 "B_split": {
  "64,0": 0,
  "64,1": 822,
  "64,2": 3006,
  "65,0": 180,
  "65,1": 2274,
  "65,2": 6768
 },
 "B_wd": {
  "0": 1,
  "65": 1002,
  "66": 5658,
  "67": 11898,
  "68": 24612,
  "69": 45864,
  "70": 75594,
  "71": 127704,
  "72": 198024,
  "73": 303804,
  "74": 416424,
  "75": 517758,
  "76": 626658,
  "77": 685344,
  "78": 687090,
  "79": 625014,
  "80": 520908,
  "81": 383682,
  "82": 249198,
  "83": 138204,
  "84": 72936,
  "85": 32682,
  "86": 12012,
  "87": 2490,
  "88": 234,
  "89": 6
 },
 "C0_scan_counts": {
  "19": 5,
  "38": 70,
  "57": 490,
  "63": 1,
  "64": 11,
  "65": 29,
  "66": 96,
  "67": 370,
  "68": 767,
  "69": 1481,
  "70": 1152,
  "71": 207,
  "72": 2
 },
 "C0_wd": {
  "0": 1,
  "75": 2394,
  "76": 3857,
  "77": 7182,
  "78": 9310,
  "79": 13832,
  "80": 18620,
  "81": 24871,
  "82": 26866,
  "83": 31255,
  "84": 30590,
  "85": 29792,
  "86": 25935,
  "87": 15428,
  "88": 12236,
  "89": 5719,
  "90": 2793,
  "91": 1463
 },
 "C1_d": 72,
 "C1_minweight_outside_C0": 72,
 "C1_outside_C0_low": {
  "72": 1862,
  "73": 3458,
  "74": 5719
 },
 "C_one_coordinate_deleted_d": [
  74
 ],
 "C_shortened_at_one_coordinate_d": [
  75
 ],
 "C_wd": {
  "0": 1,
  "75": 4256,
  "76": 7315,
  "77": 12901,
  "78": 22610,
  "79": 38703,
  "80": 58121,
  "81": 85386,
  "82": 117040,
  "83": 163856,
  "84": 202426,
  "85": 234213,
  "86": 246981,
  "87": 244720,
  "88": 221312,
  "89": 166250,
  "90": 119035,
  "91": 80598,
  "92": 39501,
  "93": 22610,
  "94": 6783,
  "95": 1995,
  "96": 532,
  "98": 7
 },
 "D0_rank": 7,
 "D0_rank_with_C0_of_C": 13,
 "D0_rank_with_C1_of_C": 14,
 "D0_scan_max_e": 70,
 "D0_wd": {
  "0": 1,
  "72": 532,
  "73": 4123,
  "74": 8113,
  "75": 15295,
  "76": 28861,
  "77": 43624,
  "78": 68761,
  "79": 108129,
  "80": 149758,
  "81": 199899,
  "82": 225435,
  "83": 260015,
  "84": 251104,
  "85": 238203,
  "86": 185269,
  "87": 143640,
  "88": 87381,
  "89": 45220,
  "90": 21014,
  "91": 9842,
  "92": 1995,
  "93": 931,
  "95": 7
 },
 "D1_d": 70,
 "D1_min_weight70_words_through_a_pair": 1666,
 "D1_minweight_outside_D0": 70,
 "D1_one_coordinate_deleted_d": [
  69
 ],
 "D1_outside_D0_low": {
  "70": 3458,
  "71": 3857,
  "72": 10108
 },
 "D1_rank": 8,
 "DG80_min_weight56_words_through_a_pair": 210,
 "DG80_wd": {
  "0": 1,
  "56": 600,
  "57": 2016,
  "58": 5784,
  "59": 11520,
  "60": 26088,
  "61": 49776,
  "62": 92184,
  "63": 148080,
  "64": 243984,
  "65": 355200,
  "66": 480936,
  "67": 614736,
  "68": 709152,
  "69": 734352,
  "70": 698520,
  "71": 589488,
  "72": 428838,
  "73": 285840,
  "74": 164568,
  "75": 78720,
  "76": 31524,
  "77": 10320,
  "78": 2328,
  "79": 240,
  "80": 6
 },
 "D_h6_codes": [
  1,
  6,
  4,
  4,
  4,
  6,
  1
 ],
 "D_h6_equals_h_of_C": false,
 "D_h6_word_block_codes": [
  6,
  7,
  5,
  5,
  5
 ],
 "D_last_1_deleted_d": 71,
 "D_last_2_deleted_d": 70,
 "D_last_3_deleted_d": 69,
 "D_one_coordinate_deleted_d": [
  71
 ],
 "D_s1_wd_low": {
  "71": 3458,
  "72": 4389
 },
 "D_shortened_at_one_coordinate_d": [
  72
 ],
 "D_wd": {
  "0": 1,
  "72": 3990,
  "73": 7980,
  "74": 18221,
  "75": 38171,
  "76": 79002,
  "77": 142842,
  "78": 249942,
  "79": 423605,
  "80": 657951,
  "81": 939246,
  "82": 1285445,
  "83": 1616615,
  "84": 1896314,
  "85": 2022797,
  "86": 1998857,
  "87": 1753339,
  "88": 1420440,
  "89": 1008805,
  "90": 630686,
  "91": 339682,
  "92": 157472,
  "93": 63973,
  "94": 16625,
  "95": 4396,
  "96": 798,
  "97": 21
 },
 "E0_rank": 6,
 "E0_wd": {
  "0": 1,
  "31": 1456,
  "32": 7840,
  "33": 13328,
  "34": 25368,
  "35": 48608,
  "36": 71456,
  "37": 101472,
  "38": 101024,
  "39": 87024,
  "40": 50624,
  "41": 19936,
  "42": 3304
 },
 "E1_d": 29,
 "E1_minweight_outside_E0": 29,
 "E1_outside_E0_low": {
  "29": 896,
  "30": 5824,
  "31": 16576
 },
 "E1_rank": 7,
 "E_h_smallest_factor_degree": 3,
 "E_one_coordinate_deleted_d": [
  30
 ],
 "E_s1_d": 30,
 "E_shortened_at_one_coordinate_d": [
  31
 ],
 "E_wd": {
  "0": 1,
  "31": 2352,
  "32": 13664,
  "33": 29904,
  "34": 70504,
  "35": 145040,
  "36": 277984,
  "37": 487648,
  "38": 710304,
  "39": 879200,
  "40": 876400,
  "41": 689920,
  "42": 408800,
  "43": 161280,
  "44": 29968
 },
 "F0_d": 71,
 "F0_rank": 7,
 "F0_wd": {
  "0": 1,
  "71": 1368,
  "72": 4218,
  "73": 5928,
  "74": 11628,
  "75": 15846,
  "76": 27588,
  "77": 38988,
  "78": 52212,
  "79": 70908,
  "80": 85044,
  "81": 93936,
  "82": 96672,
  "83": 88578,
  "84": 76494,
  "85": 59622,
  "86": 41382,
  "87": 27132,
  "88": 16986,
  "89": 6384,
  "90": 1938,
  "91": 570,
  "92": 114,
  "95": 6
 },
 "F0_words_of_minimum_weight": 1368,
 "F1_d": 69,
 "F1_minweight_outside_F0": 69,
 "F1_outside_F0_low": {
  "69": 2508,
  "70": 5016,
  "71": 9006
 },
 "F1_rank": 8,
 "F1_words_of_weight_e_outside_F0": 2508,
 "F96_columns_giving_71": [
  [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   5
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ]
 ],
 "F_d": 71,
 "F_h_factors": [
  [
   6,
   1
  ],
  [
   6,
   1,
   4,
   1
  ],
  [
   6,
   3,
   3,
   1
  ]
 ],
 "F_j_in_C0": false,
 "F_one_coordinate_deleted_d": [
  70
 ],
 "F_s0_d": 69,
 "F_s1_d": 70,
 "F_s1_words_of_minimum_weight": 2508,
 "F_shortened_at_one_coordinate_d": [
  71
 ],
 "F_wd": {
  "0": 1,
  "71": 3876,
  "72": 9234,
  "73": 14934,
  "74": 28272,
  "75": 50274,
  "76": 91770,
  "77": 142158,
  "78": 202722,
  "79": 314184,
  "80": 406980,
  "81": 518814,
  "82": 594852,
  "83": 656868,
  "84": 651738,
  "85": 597360,
  "86": 509808,
  "87": 394098,
  "88": 261744,
  "89": 162336,
  "90": 90972,
  "91": 39558,
  "92": 15504,
  "93": 5472,
  "94": 1140,
  "95": 6,
  "96": 114,
  "97": 12
 },
 "F_words_of_minimum_weight": 3876,
 "G0_d": 68,
 "G0_words_of_minimum_weight": 3234,
 "G84_A66": 4998,
 "G84_A66_with_a1_zero": 0,
 "G84_A67": 0,
 "G84_A67_with_a1_zero": 0,
 "G84_A68": 17493,
 "G84_A68_with_a1_zero": 3234,
 "G84_columns_giving_67": [
  [
   1,
   1,
   1,
   1,
   1,
   1
  ]
 ],
 "G84_d": 66,
 "G84_minweight_outside_G0": 66,
 "G84_words_of_that_weight_outside_G0": 4998,
 "G86_wd_low": {
  "68": 8232,
  "70": 17871,
  "72": 32340
 },
 "G_beta_at_1_code": 5,
 "G_beta_codes": [
  6,
  6,
  2,
  1,
  3,
  1
 ],
 "G_block_constant_word_codes": [
  2,
  3,
  6,
  5
 ],
 "G_coordinates_where_shortening_gives_68": [
  85
 ],
 "G_one_coordinate_deleted_d": [
  66
 ],
 "G_shortened_at_one_coordinate_d": [
  67,
  68
 ],
 "G_wd": {
  "0": 1,
  "67": 4998,
  "68": 3234,
  "69": 14259,
  "70": 3612,
  "71": 25725,
  "72": 6615,
  "73": 51646,
  "74": 8232,
  "75": 54831,
  "76": 7497,
  "77": 51450,
  "78": 2940,
  "79": 22491,
  "80": 588,
  "81": 3822,
  "83": 147,
  "84": 49,
  "85": 7
 },
 "H0_d": 56,
 "H0_rank": 7,
 "H0_wd": {
  "0": 1,
  "56": 1596,
  "57": 4788,
  "58": 13224,
  "59": 12312,
  "60": 31122,
  "61": 33744,
  "62": 57000,
  "63": 84132,
  "64": 103512,
  "65": 84816,
  "66": 111948,
  "67": 96672,
  "68": 84360,
  "69": 43092,
  "70": 39900,
  "71": 12996,
  "72": 5700,
  "73": 1824,
  "74": 684,
  "76": 120
 },
 "H0_words_of_minimum_weight": 1596,
 "H1_d": 54,
 "H1_minweight_outside_H0": 54,
 "H1_outside_H0_low": {
  "54": 2964,
  "55": 4788,
  "56": 12996
 },
 "H1_rank": 8,
 "H1_words_of_weight_e_outside_H0": 2964,
 "H7_scan_max_e": 69,
 "H7_wd": {
  "0": 1,
  "72": 266,
  "73": 2394,
  "74": 8911,
  "75": 14098,
  "76": 29526,
  "77": 52402,
  "78": 72884,
  "79": 101878,
  "80": 144837,
  "81": 197239,
  "82": 216258,
  "83": 259749,
  "84": 259882,
  "85": 242991,
  "86": 186466,
  "87": 146167,
  "88": 89110,
  "89": 42693,
  "90": 16093,
  "91": 7315,
  "92": 3458,
  "93": 1729,
  "94": 532,
  "95": 273
 },
 "HR100_min_weight73_words_through_three_coordinates": 648,
 "HR100_wd": {
  "0": 1,
  "73": 2100,
  "74": 5400,
  "75": 12000,
  "76": 18900,
  "77": 40200,
  "78": 64200,
  "79": 99750,
  "80": 178500,
  "81": 255000,
  "82": 358350,
  "83": 439800,
  "84": 559800,
  "85": 625050,
  "86": 658650,
  "87": 627300,
  "88": 567300,
  "89": 465450,
  "90": 328500,
  "91": 222000,
  "92": 123450,
  "93": 65850,
  "94": 33150,
  "95": 9150,
  "96": 3150,
  "97": 1350,
  "98": 450
 },
 "HT1_weight72_outside": 1729,
 "HT_deletion_set_of_10": null,
 "HT_scan_counts": {
  "19": 5,
  "38": 70,
  "57": 490,
  "62": 1,
  "63": 2,
  "64": 5,
  "65": 40,
  "66": 77,
  "67": 296,
  "68": 719,
  "69": 1525,
  "70": 1235,
  "71": 215,
  "72": 1
 },
 "HT_wd": {
  "0": 1,
  "75": 2660,
  "76": 4522,
  "77": 6118,
  "78": 9709,
  "79": 13699,
  "80": 19418,
  "81": 20881,
  "82": 25270,
  "83": 34048,
  "84": 37107,
  "85": 30324,
  "86": 18886,
  "87": 17689,
  "88": 11704,
  "89": 5985,
  "90": 2527,
  "91": 532,
  "92": 1064
 },
 "HT_zero_sets_weight_75_76": [
  380,
  646
 ],
 "HX_wd": {
  "0": 1,
  "75": 4389,
  "76": 8246,
  "77": 12236,
  "78": 23009,
  "79": 36974,
  "80": 57722,
  "81": 86583,
  "82": 117439,
  "83": 160664,
  "84": 205086,
  "85": 236474,
  "86": 244720,
  "87": 245518,
  "88": 213864,
  "89": 176757,
  "90": 121828,
  "91": 74613,
  "92": 41230,
  "93": 17822,
  "94": 7581,
  "95": 3458,
  "96": 931,
  "98": 7
 },
 "H_d": 56,
 "H_h_factors": [
  [
   1,
   1
  ],
  [
   1,
   0,
   2,
   1
  ],
  [
   6,
   2,
   0,
   1
  ]
 ],
 "H_j_in_C0": false,
 "H_one_coordinate_deleted_d": [
  55
 ],
 "H_s0_d": 54,
 "H_s1_d": 55,
 "H_s1_words_of_minimum_weight": 2964,
 "H_shortened_at_one_coordinate_d": [
  56
 ],
 "H_wd": {
  "0": 1,
  "56": 4560,
  "57": 9576,
  "58": 26220,
  "59": 38100,
  "60": 84930,
  "61": 121296,
  "62": 220248,
  "63": 329004,
  "64": 451212,
  "65": 539904,
  "66": 681264,
  "67": 733248,
  "68": 743964,
  "69": 622896,
  "70": 488376,
  "71": 323760,
  "72": 201552,
  "73": 77292,
  "74": 47652,
  "75": 17328,
  "76": 804,
  "77": 1140,
  "78": 474
 },
 "H_words_of_minimum_weight": 4560,
 "K_wd": {
  "0": 1,
  "63": 3306,
  "64": 6438,
  "65": 16704,
  "66": 33408,
  "67": 58812,
  "68": 98832,
  "69": 163386,
  "70": 253866,
  "71": 350436,
  "72": 489114,
  "73": 601866,
  "74": 649020,
  "75": 720012,
  "76": 671814,
  "77": 580464,
  "78": 436392,
  "79": 299280,
  "80": 178176,
  "81": 88740,
  "82": 44718,
  "83": 14964,
  "84": 4176,
  "85": 870,
  "87": 6
 },
 "MST85_wd": {
  "0": 1,
  "66": 777,
  "67": 2303,
  "68": 6524,
  "69": 10360,
  "70": 12467,
  "71": 14371,
  "72": 18277,
  "73": 26964,
  "74": 35616,
  "75": 37975,
  "76": 32697,
  "77": 25529,
  "78": 17759,
  "79": 12250,
  "80": 5796,
  "81": 1001,
  "82": 217,
  "83": 469,
  "84": 525,
  "85": 266
 },
 "MST93_deletion_set_of_8": null,
 "MST93_wd": {
  "0": 1,
  "73": 973,
  "74": 3647,
  "75": 7140,
  "76": 9863,
  "77": 12488,
  "78": 17731,
  "79": 19110,
  "80": 21826,
  "81": 30884,
  "82": 38584,
  "83": 34594,
  "84": 24493,
  "85": 17227,
  "86": 12537,
  "87": 6083,
  "88": 2709,
  "89": 1596,
  "90": 609,
  "91": 49
 },
 "MST93_zero_sets_weight_73_74": [
  139,
  521
 ],
 "T80_min_weight57_words_through_a_pair": 900,
 "T80_min_weight57_words_through_three_coordinates": 570,
 "T80_one_coordinate_deleted_d": [
  56
 ],
 "T80_wd": {
  "0": 1,
  "57": 2208,
  "58": 6576,
  "59": 12864,
  "60": 24768,
  "61": 49248,
  "62": 87264,
  "63": 149568,
  "64": 244368,
  "65": 364224,
  "66": 482928,
  "67": 621984,
  "68": 692208,
  "69": 730560,
  "70": 693360,
  "71": 589440,
  "72": 439644,
  "73": 292896,
  "74": 159648,
  "75": 78048,
  "76": 31080,
  "77": 9216,
  "78": 1968,
  "79": 576,
  "80": 156
 },
 "T84_columns_giving_67": 0,
 "T84_columns_tried": 37449,
 "T84_wd": {
  "0": 1,
  "66": 5145,
  "68": 15729,
  "70": 32718,
  "72": 52969,
  "74": 71442,
  "76": 54831,
  "78": 22638,
  "80": 6174,
  "82": 441,
  "84": 56
 },
 "T96_columns_giving_71": 0,
 "T96_columns_tried": 960800,
 "T96_wd": {
  "0": 1,
  "70": 3528,
  "71": 5616,
  "72": 13068,
  "73": 25056,
  "74": 44496,
  "75": 79392,
  "76": 124920,
  "77": 195408,
  "78": 293352,
  "79": 396432,
  "80": 501372,
  "81": 594576,
  "82": 664992,
  "83": 667728,
  "84": 629232,
  "85": 518256,
  "86": 402336,
  "87": 276912,
  "88": 168696,
  "89": 88704,
  "90": 48192,
  "91": 15408,
  "92": 5472,
  "93": 1200,
  "94": 288,
  "95": 144,
  "96": 24
 },
 "Y44_wd": {
  "0": 1,
  "31": 1360,
  "32": 9840,
  "33": 25640,
  "34": 65768,
  "35": 144960,
  "36": 283816,
  "37": 466496,
  "38": 719528,
  "39": 912560,
  "40": 901720,
  "41": 683384,
  "42": 393312,
  "43": 143616,
  "44": 30968
 },
 "Y_wd": {
  "0": 1,
  "30": 6720,
  "31": 18144,
  "32": 50400,
  "33": 114464,
  "34": 245952,
  "35": 412944,
  "36": 669200,
  "37": 901152,
  "38": 951216,
  "39": 746928,
  "40": 454104,
  "41": 173040,
  "42": 38704
 },
 "block_constant_spaces": 4681
}

==> anc/verify.py <==
#!/usr/bin/env python3
"""Rebuild the codes of the paper from the data printed in it and recompute
every number the paper states, by exhaustive enumeration of all codewords.

Needs only Python 3 and numpy.  Run:  python3 verify.py
Runtime: several minutes.  Writes facts.json and the generator matrices
(code_*.txt) next to this file and exits with status 0 if every check holds.
"""
import itertools, json, os, random, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))

# ---------------------------------------------------------------- data
# Polynomials are coefficient strings, lowest degree first.
# GF(7): digits are the integers modulo 7.
# GF(8) = GF(2)[w]/(w^3 + w + 1): digit 0 is zero, digit e >= 1 is w^(e-1).
# GF(9) = GF(3)[w]/(w^2 + 2w + 2): digit 0 is zero, digit e >= 1 is w^(e-1).

A_POLYS = ["511123121120153444146565541",
           "2234233360156340230562131121",
           "2061452321263301322322543141"]            # m = 29, k = 8
A_M, A_K = 29, 8

K_POLYS = ["6124013321562404416221",               # the [87, 8, 63] code of
           "05224152051103534655412614222",        # Chen's database (A. Canli),
           "04515006116330636303655505551"]        # m = 29; used in a remark only
B_COLUMNS = ["11556126", "01431633"]                  # appended to code A, rows 0..7

C_POLYS = ["14012366321041",
           "6755573351203563251",
           "5706506212216534441",
           "1740035466350573513",
           "1010542215603411613"]                      # m = 19, k = 6
C_M, C_K = 19, 6
C_J = [1, 7, 7, 6, 1]            # block constants: 1, w^6, w^6, w^5, 1
C_TAIL = 3

D_POLYS = ["2271327647420761",
           "533206036137344161",
           "147745324463365031",
           "504257355577332601",
           "5637737133476425551"]                      # GF(8), m = 19, k = 7
D_M, D_K = 19, 7
D_J = [1, 0, 6, 1, 3]            # block constants: 1, 0, w^5, 1, w^2
D_TAIL = 2

E_POLYS = ["3661546483071",
           "2724866525051",
           "2726641550711"]                            # GF(9), m = 14, k = 6
E_M, E_K = 14, 6
E_J = [1, 8, 7]                  # block constants: 1, w^7, w^6
E_TAIL = 2

# Codes of Hristov over GF(8), m = 19, index 5 (remark in Section C), in the
# digit notation of this file.  HT_POLYS: the quasi-cyclic [95, 6, 75] code
# on the table page of n = 95, k = 6 ("Construction type: Hristov").
# H7_POLYS: the [95, 7, 72] code printed in P. Hristov, New linear codes over
# GF(8), ACCT 2008 (there with the integers 2, 4, 3, 6, 7, 5 for w, ..., w^6).
HT_POLYS = ["1000001401236632104",
            "1551005444536127665",
            "0010007635274061617",
            "3565107577555372612",
            "5413101314516655661"]
HT_J = [1, 6, 6, 7, 2]           # block constants: 1, w^5, w^5, w^6, w
H7_POLYS = ["1224172714221",
            "537376316524475461",
            "427137751246236361",
            "464636266201737621",
            "12063126362136021"]

# The [42, 7, 30] code over GF(9) of Yu and Zhu (remark in Section E): rows of
# the generator matrix in the public file New_linear_codes.txt of
# https://github.com/Yucong1234/Generator_matrix_of_new_linear_codes ,
# same digit notation, and two columns found here (entries for rows 0..6).
Y_ROWS = ["100000083552841648470018480826554150037611",
          "010000084835528470164801848015265547611003",
          "001000052848350164847080184854152651003761",
          "000100035528484847016808018465541523761100",
          "000010048355287016484480801852655411100376",
          "000001028483556484701848080141526550376110",
          "000000155284834701648184808055415266110037"]
Y_COLUMNS = ["1403265", "1005888"]

# ------------------------------------------- version 2: codes F, G and H
F_POLYS = ["33051250431201511",
           "213131025241354511",
           "344335265466432031",
           "453353336156163241",
           "126346662654142161"]                       # GF(7), m = 19, k = 7
F_M, F_K = 19, 7
F_J = [0, 1, 1, 6, 6]            # block constants; two appended letters

G_POLYS = ["2217457753027220341",
           "34136156204421463561",
           "13421655764256421611",
           "53626442356412374141"]                     # GF(8), m = 21, k = 6;
G_M, G_K = 21, 6                 # the letter a(1) is appended, as for code A

H_POLYS = ["11134206144316552225610253625541",
           "1112436663014034041643631356204426151"]    # GF(7), m = 38, k = 7
H_M, H_K = 38, 7
H_J = [1, 1]                     # block constants; two appended letters

# Codes from the literature that the three sections compare with, in the
# digit notation of this file.
# T96_POLYS: the quasi-cyclic [96, 8, 70] code over GF(7), index 4, m = 24,
# on the table page of n = 97, k = 8 (there extended by one coordinate).
T96_POLYS = ["000000106551314233520044",
             "445540245041600216505025",
             "033400160403312162530252",
             "230444555564222126521653"]
# The [100, 8, 73] code over GF(7) of P. Hristov, Some new linear codes over
# small finite fields, OC 2009: m = 25, blocks g, f2*g, f3*g, f4*g.
HR100_G = "620055045230220051"
HR100_F = ["1", "46401", "6521611", "321161"]
# T84_POLYS: the quasi-cyclic [84, 6, 66] code over GF(8), index 4, m = 21,
# on the table page of n = 84, k = 6 ("Construction type: Hristov").
T84_POLYS = ["010000045223044156475",
             "056110030353324722372",
             "625100063224645502737",
             "232021067267735122306"]
# Two codes over GF(8) of Table 6 of Maruta, Shinohara, Takenaka, Discrete
# Math. 308 (2008): (digits a_0..a_5, [(first column, number of columns)]),
# see orbit_matrix below.  Their digits mean the same elements as here.
MST85 = ("120427", [("100000", 73), ("720171", 12)])   # [120427^73] + 720171^12
MST93 = ("110147", [("100000", 89), ("733767", 4)])    # [110147^89] + 733767^4
# T80_POLYS: the quasi-cyclic [80, 8, 57] code over GF(7), index 5, m = 16,
# on the table page of n = 78, k = 8 (there with two coordinates deleted).
T80_POLYS = ["0000010010215461",
             "3411036250135602",
             "1455353505156422",
             "0431353332433624",
             "2630554313110456"]
# The [80, 8, 56] code over GF(7) of Daskalov and Gulliver, Probl. Peredachi
# Inf. 37(3), 2001: first rows of ten circulants of size 8, as printed.
DG80_ROWS = ["00111131", "01061163", "01123452", "10202300", "11140001",
             "01225223", "11242235", "01052214", "16501041", "00000001"]

# ---------------------------------------------------------------- fields
class GF7:
    q = 7
    code2val = np.arange(7)
    @staticmethod
    def add(a, b): return (a + b) % 7
    @staticmethod
    def scale_rows(coef, row):        # coef: (N,1) array, row: (n,) array
        return (coef * row[None, :]) % 7
    mul = staticmethod(lambda a, b: (a * b) % 7)

def _gf8_tables():
    exp = [1]                         # w^i as bit masks (bit 0 = 1, bit 1 = w)
    for _ in range(6):
        v = exp[-1] << 1
        if v & 8: v ^= 0b1011         # w^3 = w + 1
        exp.append(v)
    log = {v: i for i, v in enumerate(exp)}
    mul = np.zeros((8, 8), dtype=np.int64)
    for a in range(1, 8):
        for b in range(1, 8):
            mul[a, b] = exp[(log[a] + log[b]) % 7]
    code2mask = np.array([0] + exp)   # digit e >= 1 -> w^(e-1)
    return mul, code2mask
GF8_MUL, GF8_CODE2MASK = _gf8_tables()

class GF8:                            # elements are bit masks 0..7
    q = 8
    code2val = GF8_CODE2MASK
    @staticmethod
    def add(a, b): return a ^ b
    @staticmethod
    def scale_rows(coef, row): return GF8_MUL[coef, row[None, :]]
    mul = staticmethod(lambda a, b: int(GF8_MUL[a, b]))

def _gf9_tables():
    # the element a + b*w is the integer a + 3*b; w^2 = -2w - 2 = w + 1
    def mul(x, y):
        a, b = x % 3, x // 3; c, d = y % 3, y // 3
        return (a * c + b * d) % 3 + 3 * ((a * d + b * c + b * d) % 3)
    add = np.array([[(x % 3 + y % 3) % 3 + 3 * ((x // 3 + y // 3) % 3)
                     for y in range(9)] for x in range(9)], dtype=np.int64)
    mt = np.array([[mul(x, y) for y in range(9)] for x in range(9)], dtype=np.int64)
    exp = [1]
    for _ in range(7): exp.append(mul(exp[-1], 3))
    assert sorted(exp) == list(range(1, 9)) and mul(exp[-1], 3) == 1   # w is primitive
    return add, mt, np.array([0] + exp)
GF9_ADD, GF9_MUL, GF9_CODE2VAL = _gf9_tables()

class GF9:                            # the element a + b*w is the integer a + 3*b
    q = 9
    code2val = GF9_CODE2VAL
    @staticmethod
    def add(a, b): return GF9_ADD[a, b]
    @staticmethod
    def scale_rows(coef, row): return GF9_MUL[coef, row[None, :]]
    mul = staticmethod(lambda a, b: int(GF9_MUL[a, b]))

def digits(s, F):
    return F.code2val[np.array([int(c) for c in s], dtype=np.int64)]

# ---------------------------------------------------------------- codes
def quasi_cyclic(polys, m, k, F):
    """Rows i = 0..k-1: the coefficient vectors of x^i * g_j mod (x^m - 1),
    j = 1, 2, ..., side by side."""
    blocks = []
    for s in polys:
        g = np.zeros(m, dtype=np.int64); c = digits(s, F); g[:len(c)] = c
        blocks.append(np.array([np.roll(g, i) for i in range(k)]))
    return np.hstack(blocks)

def rank(G, F):
    A = [list(map(int, r)) for r in G]; r = 0
    inv = lambda a: next(x for x in range(1, F.q) if F.mul(a, x) == 1)
    for c in range(len(A[0])):
        p = next((i for i in range(r, len(A)) if A[i][c]), None)
        if p is None: continue
        A[r], A[p] = A[p], A[r]; iv = inv(A[r][c])
        A[r] = [F.mul(iv, x) for x in A[r]]
        for i in range(len(A)):
            if i != r and A[i][c]:
                f = A[i][c]       # subtract f * row r: the x with x + f*y = old
                neg = next(t for t in range(F.q) if F.add(t, f) == 0)
                A[i] = [int(F.add(x, F.mul(neg, y))) for x, y in zip(A[i], A[r])]
        r += 1
    return r

def codewords(G, F, chunk=200000):
    """Yield (messages, codewords) for every message whose first nonzero
    coefficient is 1.  The other nonzero words are the q - 2 further nonzero
    multiples of these and have the same supports."""
    k, n = G.shape
    for lead in range(k):
        t = k - lead - 1
        for start in range(0, F.q ** t, chunk):
            idx = np.arange(start, min(start + chunk, F.q ** t))
            tail = np.zeros((len(idx), t), dtype=np.int64)
            for j in range(t):
                tail[:, t - 1 - j] = (idx // F.q ** j) % F.q
            msg = np.zeros((len(idx), k), dtype=np.int64)
            msg[:, lead] = 1; msg[:, lead + 1:] = tail
            cw = np.tile(G[lead], (len(idx), 1))
            for j in range(t):
                cw = F.add(cw, F.scale_rows(tail[:, j][:, None], G[lead + 1 + j]))
            yield msg, cw

def weight_distribution(G, F):
    n = G.shape[1]; cnt = np.zeros(n + 1, dtype=np.int64)
    for _, cw in codewords(G, F):
        cnt += np.bincount((cw != 0).sum(1), minlength=n + 1)
    cnt *= F.q - 1; cnt[0] = 1
    return {int(w): int(c) for w, c in enumerate(cnt) if c}

def dmin(wd): return min(w for w in wd if w > 0)

def one_coordinate(G, F):
    """For every coordinate i: the minimum distance of the code with
    coordinate i deleted, and of the subcode of the words that are zero at i
    (the shortened code).  Returns the two sets of values that occur."""
    n = G.shape[1]; big = n + 1
    pun = np.full(n, big); sho = np.full(n, big)
    for _, cw in codewords(G, F, chunk=50000):
        nz = cw != 0; w = nz.sum(1)
        pun = np.minimum(pun, (w[:, None] - nz).min(0))
        sho = np.minimum(sho, np.where(nz, big, w[:, None]).min(0))
    return sorted(set(map(int, pun))), sorted(set(map(int, sho)))

def block_constant_scan(G, m, F):
    """For every one-dimensional space <j> of vectors that are constant on
    the blocks of length m: e(j) = the smallest weight of a word c + j with c
    in the code.  Returns {j (tuple of element values, first nonzero one
    equal to 1): e}.  All q^k words are used: a word s * c agrees with j
    where c agrees with j / s."""
    n = G.shape[1]; ell = n // m
    lines = [j for j in itertools.product(range(F.q), repeat=ell)
             if any(j) and j[next(i for i in range(ell) if j[i])] == 1]
    mults = [[[F.mul(s, x) for x in j] for s in range(1, F.q)] for j in lines]
    best = np.array([m * sum(1 for x in j if x == 0) for j in lines])   # the zero word
    for _, cw in codewords(G, F, chunk=100000):
        N = np.stack([np.stack([(cw[:, m * b:m * (b + 1)] == x).sum(1) for x in range(F.q)], axis=1)
                      for b in range(ell)], axis=1).astype(np.int16)
        for i, js in enumerate(mults):
            for sj in js:
                a = N[:, 0, sj[0]].copy()
                for b in range(1, ell): a += N[:, b, sj[b]]
                best[i] = max(best[i], int(a.max()))
    return {lines[i]: n - int(best[i]) for i in range(len(lines))}

def polymulmod(a, b, m, F):           # product modulo x^m - 1, python lists
    out = [0] * m
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                if y: out[(i + j) % m] = int(F.add(out[(i + j) % m], F.mul(int(x), int(y))))
    return out

def is_irreducible(h, F):
    """h monic, lowest degree first.  Trial division by every monic polynomial
    of degree 1 .. deg(h)//2."""
    neg = lambda a: next(t for t in range(F.q) if F.add(t, a) == 0)
    deg = len(h) - 1
    for d in range(1, deg // 2 + 1):
        for low in itertools.product(range(F.q), repeat=d):
            f = list(low) + [1]; r = list(map(int, h))
            for i in range(deg, d - 1, -1):          # long division
                c = r[i]
                if c:
                    for j in range(d + 1):
                        r[i - d + j] = int(F.add(r[i - d + j], F.mul(neg(c), f[j])))
            if not any(r[:d]): return False
    return True

def smallest_factor_degree(h, F):
    """Smallest degree of a nonconstant monic divisor of the monic polynomial h."""
    neg = lambda a: next(t for t in range(F.q) if F.add(t, a) == 0)
    deg = len(h) - 1
    for d in range(1, deg + 1):
        for low in itertools.product(range(F.q), repeat=d):
            f = list(low) + [1]; r = list(map(int, h))
            for i in range(deg, d - 1, -1):
                c = r[i]
                if c:
                    for j in range(d + 1):
                        r[i - d + j] = int(F.add(r[i - d + j], F.mul(neg(c), f[j])))
            if not any(r[:d]): return d

def save(name, G, F, comment):
    inv = {int(v): e for e, v in enumerate(F.code2val)}
    with open(os.path.join(HERE, name), "w") as fh:
        fh.write("# " + comment + "\n")
        for r in G:
            fh.write(" ".join(str(inv[int(x)]) for x in r) + "\n")

facts, ok = {}, True
def check(label, cond):
    global ok
    print(("ok   " if cond else "FAIL ") + label); ok = ok and bool(cond)

# ---------------------------------------------------------------- code A
GA87 = quasi_cyclic(A_POLYS, A_M, A_K, GF7)
GA = np.hstack([GA87, np.ones((A_K, 1), dtype=np.int64)])
hA = [1, 1, 3, 2, 5, 1, 2, 5, 1]                 # check polynomial, degree 8
h7 = [6, 5, 2, 0, 2, 1, 6, 1]                    # hA = (x - 1) * h7
check("A: h = (x - 1) * h7", polymulmod([6, 1], h7, 29, GF7)[:9] == hA)
xm1 = polymulmod(hA, [int(c) for c in "6124013321562404416221"], 29, GF7)
check("A: h divides x^29 - 1 (h * g = 0 mod x^29 - 1, deg g = 21)", not any(xm1))
check("A: h * g_j = 0 mod x^29 - 1 for j = 1, 2, 3",
      all(not any(polymulmod(hA, [int(c) for c in s], 29, GF7)) for s in A_POLYS))
check("A: h7 is irreducible over GF(7)", is_irreducible(h7, GF7))
check("K: h * k_j = 0 mod x^29 - 1 for the three polynomials of the database code",
      all(not any(polymulmod(hA, [int(c) for c in s], 29, GF7)) for s in K_POLYS))
check("A: the quasi-cyclic code C1 has rank 8", rank(GA87, GF7) == 8)
check("A: rank 8", rank(GA, GF7) == 8)
# the word of the message h7 is constant on each block
wj = np.zeros(87, dtype=np.int64)
for i, c in enumerate(h7): wj = (wj + c * GA87[i]) % 7
blocksA = [sorted(set(map(int, wj[b * 29:(b + 1) * 29]))) for b in range(3)]
check("A: the word of the message h7 is constant on each block", all(len(b) == 1 for b in blocksA))
facts["A_block_constants"] = [b[0] for b in blocksA]
check("A: the word of the message 4 * h7 is (1,..,1 | 4,..,4 | 3,..,3) and has a(1) = 1",
      [(4 * b[0]) % 7 for b in blocksA] == [1, 4, 3] and (4 * sum(h7)) % 7 == 1)
n87 = np.zeros((88, 2), dtype=np.int64)          # [weight on 87][a(1) != 0]
for msg, cw in codewords(GA87, GF7):
    w = (cw != 0).sum(1); nz = (msg.sum(1) % 7 != 0).astype(int)
    np.add.at(n87, (w, nz), 6)
facts["A87_d"] = int(min(w for w in range(1, 88) if n87[w].sum()))
facts["A87_A63"] = int(n87[63].sum()); facts["A87_A63_with_a1_zero"] = int(n87[63, 0])
facts["A87_A64"] = int(n87[64].sum()); facts["A87_A64_with_a1_zero"] = int(n87[64, 0])
facts["A0_d"] = int(min(w for w in range(1, 88) if n87[w, 0]))   # subcode a(1) = 0
facts["A1_minweight_outside_A0"] = int(min(w for w in range(1, 88) if n87[w, 1]))
wdA = weight_distribution(GA, GF7); facts["A_wd"] = wdA
check("A: [88, 8, 64] over GF(7)", dmin(wdA) == 64)
save("code_88_8_64_gf7.txt", GA, GF7, "generator matrix of the [88, 8, 64] code over GF(7); entries are integers modulo 7")

# ---------------------------------------------------------------- code B
colsB = np.array([[int(c) for c in s] for s in B_COLUMNS]).T
GB = np.hstack([GA, colsB])
split = {}
for _, cw in codewords(GB, GF7):
    w = (cw[:, :88] != 0).sum(1); t = (cw[:, 88:] != 0).sum(1)
    for ww in (64, 65):
        for tt in range(3):
            split[(ww, tt)] = split.get((ww, tt), 0) + 6 * int(((w == ww) & (t == tt)).sum())
facts["B_split"] = {f"{w},{t}": c for (w, t), c in sorted(split.items())}
wdB = weight_distribution(GB, GF7); facts["B_wd"] = wdB
check("B: [90, 8, 65] over GF(7)", rank(GB, GF7) == 8 and dmin(wdB) == 65)
save("code_90_8_65_gf7.txt", GB, GF7, "generator matrix of the [90, 8, 65] code over GF(7); entries are integers modulo 7")
wdB89 = weight_distribution(GB[:, :89], GF7); facts["B_punctured_last_d"] = dmin(wdB89)
check("B with its last coordinate deleted is [89, 8, 64]", dmin(wdB89) == 64)
# the [87, 8, 63] code of Chen's database (remark in Section 3.1)
GK = quasi_cyclic(K_POLYS, 29, 8, GF7)
wdK = weight_distribution(GK, GF7); facts["K_wd"] = wdK
check("K: the database code is [87, 8, 63] over GF(7)", rank(GK, GF7) == 8 and dmin(wdK) == 63)

# ---------------------------------------------------------------- code C
GC0 = quasi_cyclic(C_POLYS, C_M, C_K, GF8)
jvec = np.concatenate([np.full(C_M, GF8_CODE2MASK[e]) for e in C_J])
GC1 = np.vstack([GC0, jvec])
GC = np.hstack([GC1, np.zeros((7, C_TAIL), dtype=np.int64)]); GC[6, 95:] = 1
hC = [int(GF8_CODE2MASK[e]) for e in [1, 4, 7, 7, 7, 4, 1]]
check("C: h * g_b = 0 mod x^19 - 1 for b = 1..5",
      all(not any(polymulmod(hC, list(map(int, digits(s, GF8))), 19, GF8)) for s in C_POLYS))
check("C: h is irreducible over GF(8)", is_irreducible(hC, GF8))
wdC0 = weight_distribution(GC0, GF8); facts["C0_wd"] = wdC0
check("C: C0 is [95, 6, 75] over GF(8)", rank(GC0, GF8) == 6 and dmin(wdC0) == 75)
wdC1 = weight_distribution(GC1, GF8)
out = {w: wdC1[w] - wdC0.get(w, 0) for w in wdC1 if wdC1[w] - wdC0.get(w, 0)}
facts["C1_d"] = dmin(wdC1); facts["C1_minweight_outside_C0"] = min(out)
facts["C1_outside_C0_low"] = {str(w): out[w] for w in sorted(out)[:3]}
check("C: C0 + <j> is [95, 7, 72], smallest weight outside C0 is 72", rank(GC1, GF8) == 7 and min(out) == 72)
wdC = weight_distribution(GC, GF8); facts["C_wd"] = wdC
check("C: [98, 7, 75] over GF(8)", rank(GC, GF8) == 7 and dmin(wdC) == 75)
save("code_98_7_75_gf8.txt", GC, GF8, "generator matrix of the [98, 7, 75] code over GF(8) = GF(2)[w]/(w^3+w+1); entry 0 is zero, entry e >= 1 is w^(e-1)")

# ------------------------------------------------------- codes D and E
def construction_x(tag, polys, m, k, jcodes, tail, F, hcodes):
    """C0 = Q_k(polys), j constant on the blocks, C = {(c + t*j | t^tail)}."""
    G0 = quasi_cyclic(polys, m, k, F); n0 = G0.shape[1]
    h = [int(F.code2val[e]) for e in hcodes]
    check("%s: h * g_b = 0 mod x^%d - 1 for every b" % (tag, m),
          all(not any(polymulmod(h, list(map(int, digits(s, F))), m, F)) for s in polys))
    jv = np.concatenate([np.full(m, F.code2val[e]) for e in jcodes])
    G1 = np.vstack([G0, jv])
    wd0 = weight_distribution(G0, F); wd1 = weight_distribution(G1, F)
    out = {w: wd1[w] - wd0.get(w, 0) for w in wd1 if wd1[w] - wd0.get(w, 0)}
    facts[tag + "0_rank"] = rank(G0, F); facts[tag + "0_wd"] = wd0
    facts[tag + "1_rank"] = rank(G1, F); facts[tag + "1_d"] = dmin(wd1)
    facts[tag + "1_minweight_outside_" + tag + "0"] = min(out)
    facts[tag + "1_outside_" + tag + "0_low"] = {str(w): out[w] for w in sorted(out)[:3]}
    res = {}
    for s in range(tail + 1):
        G = np.hstack([G1, np.zeros((k + 1, s), dtype=np.int64)]); G[k, n0:] = 1
        res[s] = (G, weight_distribution(G, F))
    return G0, G1, wd0, wd1, out, res

hD = [1, 5, 3, 0, 0, 3, 5, 1]                    # element codes, degree 7
GD0, GD1, wdD0, wdD1, outD, resD = construction_x("D", D_POLYS, D_M, D_K, D_J, D_TAIL, GF8, hD)
hD6 = None
for cand in itertools.product(range(8), repeat=6):   # h = (x + 1) * h6 over GF(8)
    f = list(cand) + [1]
    if polymulmod([1, 1], f, 19, GF8)[:8] == [int(GF8_CODE2MASK[e]) for e in hD]:
        hD6 = f; break
inv8 = {int(v): e for e, v in enumerate(GF8_CODE2MASK)}
facts["D_h6_codes"] = [inv8[x] for x in hD6] if hD6 else None
check("D: h = (x + 1) * h6 with h6 irreducible over GF(8)", hD6 is not None and is_irreducible(hD6, GF8))
facts["D_h6_equals_h_of_C"] = bool(hD6 == hC)
check("D: C0 is [95, 7, 72] over GF(8)", rank(GD0, GF8) == 7 and dmin(wdD0) == 72)
check("D: C0 + <j> is [95, 8, 70], smallest weight outside C0 is 70",
      rank(GD1, GF8) == 8 and dmin(wdD1) == 70 and min(outD) == 70)
facts["D_s1_wd_low"] = {str(w): resD[1][1][w] for w in sorted(resD[1][1])[1:3]}
check("D: one appended coordinate gives [96, 8, 71]", dmin(resD[1][1]) == 71)
GD, wdD = resD[2]; facts["D_wd"] = wdD
check("D: [97, 8, 72] over GF(8)", rank(GD, GF8) == 8 and dmin(wdD) == 72)
save("code_97_8_72_gf8.txt", GD, GF8, "generator matrix of the [97, 8, 72] code over GF(8) = GF(2)[w]/(w^3+w+1); entry 0 is zero, entry e >= 1 is w^(e-1)")
# relation to code C: is C0 of D the code C0 + <j> of Section C, or does it contain its C0?
facts["D0_rank_with_C1_of_C"] = rank(np.vstack([GD0, GC1]), GF8)
facts["D0_rank_with_C0_of_C"] = rank(np.vstack([GD0, GC0]), GF8)
# block-constant words of D's C0
sD = np.zeros(95, dtype=np.int64)
for i, c in enumerate(hD6): sD = sD ^ GF8_MUL[c, GD0[i]]
bD = [sorted(set(map(int, sD[b * 19:(b + 1) * 19]))) for b in range(5)]
check("D: the word of the message h6 is constant on each block", all(len(b) == 1 for b in bD))
facts["D_h6_word_block_codes"] = [inv8[b[0]] for b in bD]

hE = [5, 7, 0, 3, 0, 7, 1]                       # element codes, degree 6
GE0, GE1, wdE0, wdE1, outE, resE = construction_x("E", E_POLYS, E_M, E_K, E_J, E_TAIL, GF9, hE)
hEv = [int(GF9_CODE2VAL[e]) for e in hE]
check("E: h is not divisible by x - 1 or x + 1 (h(1), h(-1) nonzero)",
      __import__("functools").reduce(lambda a, b: int(GF9_ADD[a, b]), hEv) != 0 and
      __import__("functools").reduce(lambda a, b: int(GF9_ADD[a, b]),
                                     [int(GF9_MUL[c, 1 if i % 2 == 0 else 2]) for i, c in enumerate(hEv)]) != 0)
facts["E_h_smallest_factor_degree"] = smallest_factor_degree(hEv, GF9)
hE1 = [int(GF9_CODE2VAL[e]) for e in [5, 8, 2, 1]]    # x^3 + w x^2 + w^7 x + w^4
hE2 = [int(GF9_CODE2VAL[e]) for e in [1, 6, 8, 1]]    # x^3 + w^7 x^2 + w^5 x + 1
check("E: h = (x^3 + w x^2 + w^7 x + w^4)(x^3 + w^7 x^2 + w^5 x + 1), both factors irreducible",
      polymulmod(hE1, hE2, 14, GF9)[:7] == hEv and not any(polymulmod(hE1, hE2, 14, GF9)[7:])
      and is_irreducible(hE1, GF9) and is_irreducible(hE2, GF9))
check("E: the smallest degree of a factor of h is 3, so h is a product of two irreducible cubics",
      facts["E_h_smallest_factor_degree"] == 3)
check("E: C0 is [42, 6, 31] over GF(9)", rank(GE0, GF9) == 6 and dmin(wdE0) == 31)
check("E: C0 + <j> is [42, 7, 29], smallest weight outside C0 is 29",
      rank(GE1, GF9) == 7 and dmin(wdE1) == 29 and min(outE) == 29)
facts["E_s1_d"] = dmin(resE[1][1])
GE, wdE = resE[2]; facts["E_wd"] = wdE
check("E: [44, 7, 31] over GF(9)", rank(GE, GF9) == 7 and dmin(wdE) == 31)
save("code_44_7_31_gf9.txt", GE, GF9, "generator matrix of the [44, 7, 31] code over GF(9) = GF(3)[w]/(w^2+2w+2); entry 0 is zero, entry e >= 1 is w^(e-1)")

# deleting one coordinate of the [95, 8, 70] code C0 + <j> of Section D
punD1, _ = one_coordinate(GD1, GF8); facts["D1_one_coordinate_deleted_d"] = punD1
check("D: deleting any one coordinate of C0 + <j> gives [94, 8, 69]", punD1 == [69])

# every pair of coordinates of C0 + <j> lies in the support of a word of weight 70
S70 = []
for _, cw in codewords(GD1, GF8):
    nz = cw != 0
    S70.append(nz[nz.sum(1) == 70])
S70 = np.concatenate(S70).astype(np.int64)
pairs = S70.T @ S70 + np.eye(95, dtype=np.int64) * len(S70)
facts["D1_min_weight70_words_through_a_pair"] = int(pairs.min()) * 7
check("D: every two coordinates of C0 + <j> are both nonzero in some word of weight 70 "
      "(so deleting two coordinates gives [93, 8, 68])", 7 * len(S70) == 3458 and pairs.min() > 0)

# ---------------------------------------- codes of Hristov (remark, Section C)
def spaces_with(scan, e): return sorted(j for j, x in scan.items() if x == e)
GHT = quasi_cyclic(HT_POLYS, 19, 6, GF8)
check("Hristov: h * (polynomials of the table's [95, 6, 75] code) = 0, with the h of Section C",
      all(not any(polymulmod(hC, list(map(int, digits(s, GF8))), 19, GF8)) for s in HT_POLYS))
wdHT = weight_distribution(GHT, GF8); facts["HT_wd"] = wdHT
check("Hristov: the table's quasi-cyclic code is [95, 6, 75] over GF(8) with 2660 words of weight 75",
      rank(GHT, GF8) == 6 and dmin(wdHT) == 75 and wdHT[75] == 2660)
scanHT = block_constant_scan(GHT, 19, GF8); scanC0 = block_constant_scan(GC0, 19, GF8)
facts["block_constant_spaces"] = len(scanHT)
facts["HT_scan_counts"] = {str(e): sum(1 for x in scanHT.values() if x == e) for e in sorted(set(scanHT.values()))}
facts["C0_scan_counts"] = {str(e): sum(1 for x in scanC0.values() if x == e) for e in sorted(set(scanC0.values()))}
jHT = tuple(int(GF8_CODE2MASK[e]) for e in HT_J)
check("Hristov: of the 4681 spaces of block-constant vectors exactly one has e = 72 for the table's code, none more",
      len(scanHT) == 4681 and max(scanHT.values()) == 72 and spaces_with(scanHT, 72) == [jHT])
jC = tuple(int(GF8_CODE2MASK[e]) for e in C_J); jC2 = tuple(int(GF8_CODE2MASK[e]) for e in [1, 5, 3, 2, 2])
check("C: exactly two spaces of block-constant vectors have e = 72 for C0, none more",
      max(scanC0.values()) == 72 and spaces_with(scanC0, 72) == sorted([jC, jC2]))
GHT1 = np.vstack([GHT, np.concatenate([np.full(19, x) for x in jHT])])
GHX = np.hstack([GHT1, np.zeros((7, 3), dtype=np.int64)]); GHX[6, 95:] = 1
wdHT1 = weight_distribution(GHT1, GF8); wdHX = weight_distribution(GHX, GF8); facts["HX_wd"] = wdHX
facts["HT1_weight72_outside"] = wdHT1[72]
check("Hristov: the table's code with that vector and three appended letters is [98, 7, 75], 2660 + 1729 = 4389 words",
      rank(GHX, GF8) == 7 and dmin(wdHX) == 75 and wdHT1[72] == 1729 and wdHX[75] == 4389)
GH7 = quasi_cyclic(H7_POLYS, 19, 7, GF8)
wdH7 = weight_distribution(GH7, GF8); facts["H7_wd"] = wdH7
check("Hristov: Hristov's printed code is [95, 7, 72] over GF(8) with 266 words of weight 72",
      rank(GH7, GF8) == 7 and dmin(wdH7) == 72 and wdH7[72] == 266)
scanH7 = block_constant_scan(GH7, 19, GF8); scanD0 = block_constant_scan(GD0, 19, GF8)
facts["H7_scan_max_e"] = max(scanH7.values()); facts["D0_scan_max_e"] = max(scanD0.values())
check("Hristov: no block-constant vector added to Hristov's [95, 7, 72] code gives e >= 70 (largest e is 69)",
      max(scanH7.values()) == 69)
check("D: the largest e over block-constant vectors added to C0 of Section D is 70",
      max(scanD0.values()) == 70)

# the [42, 7, 30] code of Yu and Zhu with two appended columns
GY = np.array([digits(r, GF9) for r in Y_ROWS])
wdY = weight_distribution(GY, GF9); facts["Y_wd"] = wdY
check("Y: the code of Yu and Zhu is [42, 7, 30] over GF(9)", rank(GY, GF9) == 7 and dmin(wdY) == 30)
GY44 = np.hstack([GY, np.array([digits(c, GF9) for c in Y_COLUMNS]).T])
wdY44 = weight_distribution(GY44, GF9); facts["Y44_wd"] = wdY44
check("Y: with the two appended columns it is [44, 7, 31], with 1360 words of weight 31",
      dmin(wdY44) == 31 and wdY44[31] == 1360)

for cut, dd in ((1, 71), (2, 70), (3, 69)):
    wdcut = weight_distribution(GD[:, :97 - cut], GF8)
    facts["D_last_%d_deleted_d" % cut] = dmin(wdcut)
    check("D with its last %d coordinate(s) deleted is [%d, 8, %d]" % (cut, 97 - cut, dd),
          rank(GD[:, :97 - cut], GF8) == 8 and dmin(wdcut) == dd)

# ------------------------------------------- single coordinates (Section 3)
for name, G, F, d in (("A", GA, GF7, 64), ("B", GB, GF7, 65), ("C", GC, GF8, 75),
                      ("D", GD, GF8, 72), ("E", GE, GF9, 31)):
    pun, sho = one_coordinate(G, F)
    facts[name + "_one_coordinate_deleted_d"] = pun
    facts[name + "_shortened_at_one_coordinate_d"] = sho
    check("%s: deleting any one coordinate gives distance %d, shortening at any one gives %d"
          % (name, d - 1, d), pun == [d - 1] and sho == [d])

# ============================================ version 2: codes F, G and H
def low_words(G, F, top):
    """One pass over all words: the weight distribution, and the messages and
    the words of weight at most top (first nonzero message coefficient 1; the
    other words of these weights are their q - 2 further nonzero multiples)."""
    n = G.shape[1]; cnt = np.zeros(n + 1, dtype=np.int64); ms, cs = [], []
    for msg, cw in codewords(G, F):
        w = (cw != 0).sum(1); cnt += np.bincount(w, minlength=n + 1)
        ms.append(msg[w <= top]); cs.append(cw[w <= top])
    cnt *= F.q - 1; cnt[0] = 1
    return {int(w): int(c) for w, c in enumerate(cnt) if c}, np.concatenate(ms), np.concatenate(cs)

def strkeys(wd): return {str(w): c for w, c in wd.items()}

def product(factors, F):              # product of polynomials, lowest degree first
    out = [1]
    for f in factors: out = polymulmod(out, f, len(out) + len(f) - 1, F)
    return out

def extending_columns(msgs, F):
    """Appending a column c to a generator matrix appends the letter u.c to the
    word of the message u.  Returns the number of columns tried, one for every
    point of PG(k-1, q) (first nonzero entry 1), and those of them with
    u.c != 0 for every row u of msgs.  Exhaustive."""
    k = msgs.shape[1]
    P = np.concatenate([p for p, _ in codewords(np.eye(k, dtype=np.int64), F)])
    tried = len(P)
    for u in msgs:
        dot = np.zeros(len(P), dtype=np.int64)
        for i in range(k):
            dot = F.add(dot, F.scale_rows(P[:, i:i + 1], u[i:i + 1])[:, 0])
        P = P[dot != 0]
    return tried, P

def fewest_supports(S, t):
    """S: 0/1 matrix, one row for the support of each word.  For every set of
    t coordinates count the rows that are 1 on all of it.  Returns the number
    of sets and the smallest count.  Exhaustive."""
    n = S.shape[1]; sets = 0; least = len(S)
    for T in itertools.combinations(range(n), t - 1):
        lo = T[-1] + 1 if T else 0        # the t-th coordinate x runs over lo..n-1
        if lo < n:
            cnt = S[:, list(T)].prod(1) @ S
            sets += n - lo; least = min(least, int(cnt[lo:].min()))
    return sets, least

def deletion_constraints(cw, t, target):
    """Deleting a set T of t coordinates lowers the weight of a word by the
    number of its nonzero letters in T.  So the minimum distance stays
    >= target exactly when every word c of weight below target + t is zero on
    at least target + t - wt(c) coordinates of T.  Returns the distinct zero
    sets of these words (rows of a 0/1 matrix) and these numbers."""
    w = (cw != 0).sum(1); sel = w < target + t
    rows = np.unique(np.hstack([(cw[sel] == 0).astype(np.int64), (target + t - w[sel])[:, None]]), axis=0)
    return rows[:, :-1], rows[:, -1]

def deletion_set(Z, need, t):
    """A set T of at most t columns that contains at least need[i] ones of
    every row i of the 0/1 matrix Z, or None if there is none.  Exhaustive
    depth-first search: some allowed column of an unsatisfied row must be in
    T; each is tried in turn and is forbidden afterwards, so that no set is
    looked at twice.  A branch is given up when the r columns still to choose
    cannot bring the missing ones (each brings at most as many as it has
    unsatisfied rows) or when a row has too few allowed columns left."""
    def rec(need, allowed, chosen):
        unsat = need > 0
        if not unsat.any(): return chosen
        r = t - len(chosen)
        if r == 0: return None
        Zu = Z[unsat] * allowed; gain = Zu.sum(0); left = Zu.sum(1)
        if need[unsat].sum() > np.sort(gain)[-r:].sum() or (left < need[unsat]).any(): return None
        i = np.flatnonzero(unsat)[np.argmin(left)]
        cand = np.flatnonzero(Z[i] * allowed)
        for p in cand[np.argsort(-gain[cand])]:
            allowed = allowed.copy(); allowed[p] = 0
            T = rec(need - Z[:, p], allowed, chosen + [int(p)])
            if T is not None: return T
        return None
    T = rec(np.array(need, dtype=np.int64), np.ones(Z.shape[1], dtype=np.int64), [])
    return None if T is None else sorted(T)

def orbit_matrix(a, parts, F):
    """Notation of Maruta, Shinohara and Takenaka: for each (P, n) in parts the
    columns P, TP, ..., T^(n-1)P, where T is the companion matrix of
    x^k - (a_0 + a_1 x + ... + a_(k-1) x^(k-1)); over GF(8) minus is plus."""
    a = [int(x) for x in digits(a, F)]; cols = []
    for P, n in parts:
        v = [int(x) for x in digits(P, F)]
        for _ in range(n):
            cols.append(v); last = v[-1]
            v = [F.mul(a[0], last)] + [int(F.add(v[i - 1], F.mul(a[i], last))) for i in range(1, len(a))]
    return np.array(cols, dtype=np.int64).T

# the three exhaustive searches against brute force on small random instances
rnd = random.Random(1); pick = lambda n: int(rnd.random() * n)
good = True
for F in (GF7, GF8, GF9) * 20:
    msgs = np.array([[1 + pick(F.q - 1) if i == lead else pick(F.q) for i in range(3)]
                     for lead in [pick(3) for _ in range(1 + pick(4))]])       # nonzero messages
    def nonzero_on_all(c):
        for u in msgs:
            s = 0
            for x, y in zip(u, c): s = int(F.add(s, F.mul(int(x), int(y))))
            if s == 0: return False
        return True
    brute = [c for c in itertools.product(range(F.q), repeat=3) if any(c) and nonzero_on_all(c)]
    tried, P = extending_columns(msgs, F)
    good = good and tried == (F.q ** 3 - 1) // (F.q - 1) and len(brute) == (F.q - 1) * len(P) \
        and all(tuple(map(int, p)) in brute for p in P)
check("self-test: the search for extending columns agrees with brute force on 60 random small instances", good)
good = True
for _ in range(60):
    n = 4 + pick(4); t = 1 + pick(3)
    S = np.array([[pick(3) > 0 for _ in range(n)] for _ in range(1 + pick(8))], dtype=np.int64)
    brute = [int(S[:, list(T)].all(1).sum()) for T in itertools.combinations(range(S.shape[1]), t)]
    good = good and fewest_supports(S, t) == (len(brute), min(brute))
check("self-test: the count over all sets of coordinates agrees with brute force on 60 random small instances", good)
good, found = True, 0
for _ in range(300):
    n = 8 + pick(6); t = 2 + pick(4)
    Z = np.array([[pick(5) < 2 for _ in range(n)] for _ in range(3 + pick(14))], dtype=np.int64)
    need = np.array([1 + pick(2) for _ in Z])
    brute = any((Z[:, list(T)].sum(1) >= need).all() for T in itertools.combinations(range(n), t))
    T = deletion_set(Z, need, t)
    found += T is not None
    good = good and (T is not None) == brute and (T is None or (len(T) <= t and (Z[:, T].sum(1) >= need).all()))
check("self-test: the search for a deletion set agrees with a pass over all sets on 300 random small instances "
      "(a set exists in some and not in others)", good and 30 < found < 270)

def planted_control(Z, need, t):
    """Keep only the rows that a random set T0 of t columns satisfies: then a
    set exists, and the search must return one."""
    T0 = []
    while len(T0) < t:
        x = pick(Z.shape[1])
        if x not in T0: T0.append(x)
    kept = Z[:, T0].sum(1) >= need
    T = deletion_set(Z[kept], need[kept], t)
    return bool(kept.any()) and T is not None and len(T) <= t and bool((Z[kept][:, T].sum(1) >= need[kept]).all())

# ------------------------------------------------------- codes F and H
def nested_pair(tag, polys, m, k, jcodes, h, factors, factor_text, d0, a0, e, a1):
    """A code {(c + t*j | t, t)} over GF(7) as in Sections F and H.  Expected:
    C0 = Q_k(polys) has minimum distance d0 = e + 2 and a0 words of that
    weight; C0 + <j> has a1 words of weight e outside C0 and none lighter."""
    n0 = m * len(polys)
    G0, G1, wd0, wd1, out, res = construction_x(tag, polys, m, k, jcodes, 2, GF7, h)
    check("%s: h = %s, each factor irreducible over GF(7)" % (tag, factor_text),
          product(factors, GF7) == h and all(is_irreducible(f, GF7) for f in factors))
    check("%s: C0 is [%d, %d, %d] over GF(7) with %d words of weight %d" % (tag, n0, k, d0, a0, d0),
          rank(G0, GF7) == k and dmin(wd0) == d0 and wd0[d0] == a0)
    check("%s: j is not in C0; C0 + <j> is [%d, %d, %d]; the smallest weight outside C0 is %d, with %d such words"
          % (tag, n0, k + 1, e, e, a1),
          rank(G1, GF7) == k + 1 and dmin(wd1) == e and min(out) == e and out[e] == a1)
    G, wd = res[2]
    check("%s: [%d, %d, %d] over GF(7) with %d + %d = %d words of weight %d"
          % (tag, n0 + 2, k + 1, d0, a0, a1, a0 + a1, d0),
          d0 == e + 2 and rank(G, GF7) == k + 1 and dmin(wd) == d0 and wd[d0] == a0 + a1)
    check("%s: with one appended letter, which is the code with its last coordinate deleted: [%d, %d, %d]; "
          "with none, which is C0 + <j>: [%d, %d, %d]" % (tag, n0 + 1, k + 1, e + 1, n0, k + 1, e),
          dmin(res[1][1]) == e + 1 and dmin(res[0][1]) == e)
    pun, sho = one_coordinate(G, GF7)
    check("%s: deleting any one coordinate gives distance %d, shortening at any one gives %d" % (tag, d0 - 1, d0),
          pun == [d0 - 1] and sho == [d0])
    facts.update({tag + "_h_factors": factors, tag + "0_d": dmin(wd0), tag + "0_words_of_minimum_weight": wd0[dmin(wd0)],
                  tag + "0_wd": strkeys(wd0), tag + "_j_in_C0": rank(G1, GF7) == k,
                  tag + "1_words_of_weight_e_outside_" + tag + "0": out[min(out)],
                  tag + "_wd": strkeys(wd), tag + "_d": dmin(wd), tag + "_words_of_minimum_weight": wd[dmin(wd)],
                  tag + "_s1_d": dmin(res[1][1]), tag + "_s1_words_of_minimum_weight": res[1][1][dmin(res[1][1])],
                  tag + "_s0_d": dmin(res[0][1]),
                  tag + "_one_coordinate_deleted_d": pun, tag + "_shortened_at_one_coordinate_d": sho})
    return G0, G1, res[1][0], G

hF = [6, 5, 0, 4, 4, 2, 6, 1]                    # check polynomial of C0, degree 7
codeF0, codeF1, codeF96, codeF = nested_pair(
    "F", F_POLYS, F_M, F_K, F_J, hF, [[6, 1], [6, 1, 4, 1], [6, 3, 3, 1]],
    "(x - 1)(x^3 + 4x^2 + x + 6)(x^3 + 3x^2 + 3x + 6)", 71, 1368, 69, 2508)
save("code_97_8_71_gf7.txt", codeF, GF7, "generator matrix of the [97, 8, 71] code over GF(7); entries are integers modulo 7")

hH = [6, 1, 0, 2, 6, 4, 3, 1]                    # check polynomial of C0, degree 7
codeH0, codeH1, codeH77, codeH = nested_pair(
    "H", H_POLYS, H_M, H_K, H_J, hH, [[1, 1], [1, 0, 2, 1], [6, 2, 0, 1]],
    "(x + 1)(x^3 + 2x^2 + 1)(x^3 + 2x + 6)", 56, 1596, 54, 2964)
save("code_78_8_56_gf7.txt", codeH, GF7, "generator matrix of the [78, 8, 56] code over GF(7); entries are integers modulo 7")

# ---------------------------------------------------------------- code G
codeG84 = quasi_cyclic(G_POLYS, G_M, G_K, GF8)
codeG = np.hstack([codeG84, np.ones((G_K, 1), dtype=np.int64)])
hG = [int(x) for x in digits("6074771", GF8)]    # check polynomial of C1, degree 6
hG_factors = [[int(GF8_CODE2MASK[e]) for e in f] for f in ([1, 1], [2, 1], [7, 4, 1], [6, 7, 1])]
check("G: h * g_b = 0 mod x^21 - 1 for b = 1..4",
      all(not any(polymulmod(hG, list(map(int, digits(s, GF8))), 21, GF8)) for s in G_POLYS))
check("G: h = (x + 1)(x + w)(x^2 + w^3 x + w^6)(x^2 + w^6 x + w^5), each factor irreducible over GF(8)",
      product(hG_factors, GF8) == hG and all(is_irreducible(f, GF8) for f in hG_factors))
n84 = np.zeros((85, 2), dtype=np.int64)          # [weight on 84][a(1) != 0]
for msg, cw in codewords(codeG84, GF8):
    a1 = np.bitwise_xor.reduce(msg, axis=1)      # a(1), the sum of the coefficients
    np.add.at(n84, ((cw != 0).sum(1), (a1 != 0).astype(int)), 7)
first = lambda col: int(min(w for w in range(1, 85) if col[w]))
facts["G84_d"] = first(n84.sum(1))
for w in (66, 67, 68):
    facts["G84_A%d" % w] = int(n84[w].sum()); facts["G84_A%d_with_a1_zero" % w] = int(n84[w, 0])
facts["G0_d"] = first(n84[:, 0]); facts["G0_words_of_minimum_weight"] = int(n84[facts["G0_d"], 0])
facts["G84_minweight_outside_G0"] = first(n84[:, 1])
facts["G84_words_of_that_weight_outside_G0"] = int(n84[facts["G84_minweight_outside_G0"], 1])
check("G: C1 is [84, 6, 66] over GF(8) with 4998 words of weight 66, none of weight 67 and 17493 of weight 68",
      rank(codeG84, GF8) == 6 and facts["G84_d"] == 66
      and [int(n84[w].sum()) for w in (66, 67, 68)] == [4998, 0, 17493])
check("G: the subcode a(1) = 0 of C1 has minimum distance 68, with 3234 words of weight 68",
      facts["G0_d"] == 68 and n84[68, 0] == 3234)
check("G: the smallest weight of a word of C1 with a(1) != 0 is 66, with 4998 such words",
      facts["G84_minweight_outside_G0"] == 66 and n84[66, 1] == 4998)
wdG = weight_distribution(codeG, GF8); facts["G_wd"] = strkeys(wdG)
check("G: [85, 6, 67] over GF(8) with 4998 words of weight 67",
      rank(codeG, GF8) == 6 and dmin(wdG) == 67 and wdG[67] == 4998)
save("code_85_6_67_gf8.txt", codeG, GF8, "generator matrix of the [85, 6, 67] code over GF(8) = GF(2)[w]/(w^3+w+1); entry 0 is zero, entry e >= 1 is w^(e-1)")
# Lemma with s = 2 and s = 3: the letter a(1) appended twice and three times
codeG86 = np.hstack([codeG, codeG[:, -1:]]); wdG86 = weight_distribution(codeG86, GF8)
facts["G86_wd_low"] = {str(w): wdG86[w] for w in sorted(wdG86)[1:4]}
check("G: with the letter a(1) appended twice the code is [86, 6, 68] over GF(8), with 3234 + 4998 = 8232 words of weight 68",
      rank(codeG86, GF8) == 6 and dmin(wdG86) == 68 and wdG86[68] == 8232)
codeG87 = np.hstack([codeG86, codeG[:, -1:]]); wdG87 = weight_distribution(codeG87, GF8)
check("G: with the letter a(1) appended three times the code is [87, 6, 68]", rank(codeG87, GF8) == 6 and dmin(wdG87) == 68)
punG, shoG = one_coordinate(codeG, GF8)
facts["G_one_coordinate_deleted_d"] = punG; facts["G_shortened_at_one_coordinate_d"] = shoG
shoG84 = np.full(85, 86)                         # per coordinate: the lightest word that is zero there
for _, cw in codewords(codeG, GF8):
    nz = cw != 0
    shoG84 = np.minimum(shoG84, np.where(nz, 86, nz.sum(1)[:, None]).min(0))
facts["G_coordinates_where_shortening_gives_68"] = [i + 1 for i in range(85) if shoG84[i] == 68]
check("G: deleting any one coordinate gives distance 66; shortening at any one of the first 84 coordinates "
      "gives 67, at the last one 68 (the subcode a(1) = 0)",
      punG == [66] and shoG == [67, 68] and facts["G_coordinates_where_shortening_gives_68"] == [85])
# as in Remark 4 for code A: the word of beta = h/(x + 1) is constant on each block
beta = product(hG_factors[1:], GF8)
wG = np.zeros(84, dtype=np.int64)
for i, c in enumerate(beta): wG = wG ^ GF8_MUL[c, codeG84[i]]
bG = [sorted(set(map(int, wG[b * 21:(b + 1) * 21]))) for b in range(4)]
beta1 = int(np.bitwise_xor.reduce(beta))         # beta(1)
scale = next(x for x in range(1, 8) if GF8.mul(x, beta1) == 1) if beta1 else 0
facts["G_beta_codes"] = [inv8[x] for x in beta]; facts["G_beta_at_1_code"] = inv8[beta1]
facts["G_block_constant_word_codes"] = [inv8[GF8.mul(scale, b[0])] for b in bG]
check("G: the word of the message beta = h/(x + 1) is constant on each block; the word of beta/beta(1), "
      "which has a(1) = 1, has the block constants (w, w^2, w^5, w^4)",
      all(len(b) == 1 for b in bG) and beta1 != 0 and facts["G_block_constant_word_codes"] == [2, 3, 6, 5])

# ------------------------------------- comparisons for F (n = 97, k = 8, GF(7))
def all_shifts_rank(polys, m, F): return rank(quasi_cyclic(polys, m, m, F), F)
def codes7(v): return [int(x) for x in v]

# (a) the table's [96, 8, 70] code cannot be extended to [97, 8, 71]
codeT96 = quasi_cyclic(T96_POLYS, 24, 8, GF7)
wdT96, msT96, _ = low_words(codeT96, GF7, 70); facts["T96_wd"] = strkeys(wdT96)
check("T96: the table's quasi-cyclic code of index 4 (m = 24) is [96, 8, 70] over GF(7) with 3528 words of weight 70",
      rank(codeT96, GF7) == 8 and all_shifts_rank(T96_POLYS, 24, GF7) == 8 and dmin(wdT96) == 70 and wdT96[70] == 3528)
tried, cols = extending_columns(msT96, GF7)
facts["T96_columns_tried"] = tried; facts["T96_columns_giving_71"] = len(cols)
check("T96: none of the 960800 columns (all points of PG(7,7), exhaustive) is nonzero on every word of weight 70, "
      "so no extension of this code by one coordinate has minimum distance 71", tried == 960800 and len(cols) == 0)
# control: the same search on F with its last coordinate deleted must find the last column of F
_, msF96, _ = low_words(codeF96, GF7, 70)
tried, cols = extending_columns(msF96, GF7)
facts["F96_columns_giving_71"] = [codes7(c) for c in cols]
check("F: of the 960800 columns exactly two extend F with its last coordinate deleted to minimum distance 71: "
      "the deleted column (0,..,0,1) and (1,..,1,5) (exhaustive)",
      tried == 960800 and sorted(facts["F96_columns_giving_71"]) == [[0] * 7 + [1], [1] * 7 + [5]])

# (b) Hristov's [100, 8, 73] code: deleting three coordinates always gives 70
gHR = [int(c) for c in HR100_G]
HR100_POLYS = ["".join(map(str, polymulmod(gHR, [int(c) for c in f], 25, GF7))) for f in HR100_F]
codeHR = quasi_cyclic(HR100_POLYS, 25, 8, GF7)
wdHR, _, cwHR = low_words(codeHR, GF7, 73); facts["HR100_wd"] = strkeys(wdHR)
check("HR100: Hristov's quasi-cyclic code of index 4 (m = 25) is [100, 8, 73] over GF(7) with 2100 words of weight 73",
      rank(codeHR, GF7) == 8 and all_shifts_rank(HR100_POLYS, 25, GF7) == 8 and dmin(wdHR) == 73 and wdHR[73] == 2100)
sets, least = fewest_supports((cwHR != 0).astype(np.int64), 3)
facts["HR100_min_weight73_words_through_three_coordinates"] = 6 * least
check("HR100: every one of the 161700 sets of three coordinates (exhaustive) lies inside the support of a word "
      "of weight 73, so deleting any three coordinates gives minimum distance 70", sets == 161700 and least > 0)

# ------------------------------------- comparisons for G (n = 85, k = 6, GF(8))
def codes8(v): return [inv8[int(x)] for x in v]

# (c) the table's [84, 6, 66] code cannot be extended to [85, 6, 67]
codeT84 = quasi_cyclic(T84_POLYS, 21, 6, GF8)
wdT84, msT84, _ = low_words(codeT84, GF8, 66); facts["T84_wd"] = strkeys(wdT84)
check("T84: the table's quasi-cyclic code of index 4 (m = 21) is [84, 6, 66] over GF(8) with 5145 words of weight 66",
      rank(codeT84, GF8) == 6 and all_shifts_rank(T84_POLYS, 21, GF8) == 6 and dmin(wdT84) == 66 and wdT84[66] == 5145)
tried, cols = extending_columns(msT84, GF8)
facts["T84_columns_tried"] = tried; facts["T84_columns_giving_67"] = len(cols)
check("T84: none of the 37449 columns (all points of PG(5,8), exhaustive) is nonzero on every word of weight 66, "
      "so no extension of this code by one coordinate has minimum distance 67", tried == 37449 and len(cols) == 0)
_, msG84, _ = low_words(codeG84, GF8, 66)
tried, cols = extending_columns(msG84, GF8)
facts["G84_columns_giving_67"] = [codes8(c) for c in cols]
check("G: of the 37449 columns exactly one extends C1 to minimum distance 67, the column (1,..,1) of G (exhaustive)",
      tried == 37449 and facts["G84_columns_giving_67"] == [[1] * 6])

# (d) the [85, 6, 66] code of Maruta, Shinohara and Takenaka
codeM85 = orbit_matrix(MST85[0], MST85[1], GF8)
wdM85 = weight_distribution(codeM85, GF8); facts["MST85_wd"] = strkeys(wdM85)
check("MST85: the code [120427^73] + 720171^12 of Maruta, Shinohara and Takenaka is [85, 6, 66] over GF(8) "
      "with 777 words of weight 66", rank(codeM85, GF8) == 6 and dmin(wdM85) == 66 and wdM85[66] == 777)

# (e) their [93, 6, 73] code: no 8 coordinates can be deleted with minimum distance 67 left
codeM93 = orbit_matrix(MST93[0], MST93[1], GF8)
wdM93, _, cwM93 = low_words(codeM93, GF8, 74); facts["MST93_wd"] = strkeys(wdM93)
check("MST93: the code [110147^89] + 733767^4 is [93, 6, 73] over GF(8) with 973 words of weight 73 and 3647 of weight 74",
      rank(codeM93, GF8) == 6 and dmin(wdM93) == 73 and wdM93[73] == 973 and wdM93[74] == 3647)
Z, need = deletion_constraints(cwM93, 8, 67)
facts["MST93_zero_sets_weight_73_74"] = [int((need == 2).sum()), int((need == 1).sum())]
facts["MST93_deletion_set_of_8"] = deletion_set(Z, need, 8)
check("MST93: no set of 8 coordinates whose deletion leaves minimum distance 67 or more (exhaustive search)",
      set(map(int, need)) == {1, 2} and facts["MST93_deletion_set_of_8"] is None)
check("MST93: control: the same search finds a set when one is planted", planted_control(Z, need, 8))

# (f) the table's [95, 6, 75] code (GHT above): no 10 coordinates
wdHT2, _, cwHT = low_words(GHT, GF8, 76)
check("Hristov: the table's [95, 6, 75] code has 2660 words of weight 75 and 4522 of weight 76",
      wdHT2 == wdHT and wdHT[75] == 2660 and wdHT[76] == 4522)
Z, need = deletion_constraints(cwHT, 10, 67)
facts["HT_zero_sets_weight_75_76"] = [int((need == 2).sum()), int((need == 1).sum())]
facts["HT_deletion_set_of_10"] = deletion_set(Z, need, 10)
check("Hristov: the table's [95, 6, 75] code has no set of 10 coordinates whose deletion leaves minimum distance 67 "
      "or more (exhaustive search)", set(map(int, need)) == {1, 2} and facts["HT_deletion_set_of_10"] is None)
check("Hristov: control: the same search finds a set when one is planted", planted_control(Z, need, 10))

# ------------------------------------- comparisons for H (n = 78, k = 8, GF(7))
# (g) the table's [80, 8, 57] code: deleting two coordinates always gives 55
codeT80 = quasi_cyclic(T80_POLYS, 16, 8, GF7)
wdT80, _, cwT80 = low_words(codeT80, GF7, 57); facts["T80_wd"] = strkeys(wdT80)
check("T80: the table's quasi-cyclic code of index 5 (m = 16) is [80, 8, 57] over GF(7) with 2208 words of weight 57",
      rank(codeT80, GF7) == 8 and all_shifts_rank(T80_POLYS, 16, GF7) == 8 and dmin(wdT80) == 57 and wdT80[57] == 2208)
sets, least = fewest_supports((cwT80 != 0).astype(np.int64), 2)
facts["T80_min_weight57_words_through_a_pair"] = 6 * least
check("T80: every one of the 3160 pairs of coordinates (exhaustive) lies inside the support of a word of weight 57, "
      "so deleting any two coordinates gives minimum distance 55", sets == 3160 and least > 0)
sets, least = fewest_supports((cwT80 != 0).astype(np.int64), 3)
facts["T80_min_weight57_words_through_three_coordinates"] = 6 * least
check("T80: every one of the 82160 sets of three coordinates (exhaustive) lies inside the support of a word of weight 57, "
      "so deleting any three coordinates gives minimum distance 54", sets == 82160 and least > 0)
punT80, _ = one_coordinate(codeT80, GF7); facts["T80_one_coordinate_deleted_d"] = punT80
check("T80: deleting any one coordinate gives minimum distance 56 (direct count)", punT80 == [56])

# (h) the [80, 8, 56] code of Daskalov and Gulliver: deleting two coordinates always gives 54
codeDG = quasi_cyclic(DG80_ROWS, 8, 8, GF7)
wdDG, _, cwDG = low_words(codeDG, GF7, 56); facts["DG80_wd"] = strkeys(wdDG)
check("DG80: the quasi-cyclic code of Daskalov and Gulliver (ten circulants of size 8) is [80, 8, 56] over GF(7) "
      "with 600 words of weight 56", rank(codeDG, GF7) == 8 and dmin(wdDG) == 56 and wdDG[56] == 600)
sets, least = fewest_supports((cwDG != 0).astype(np.int64), 2)
facts["DG80_min_weight56_words_through_a_pair"] = 6 * least
check("DG80: every one of the 3160 pairs of coordinates (exhaustive) lies inside the support of a word of weight 56, "
      "so deleting any two coordinates gives minimum distance 54", sets == 3160 and least > 0)
# (i) deleting the two appended coordinates of H leaves C0 + <j>, minimum distance 54 (checked above)

for key in ("A_wd", "B_wd", "C_wd", "K_wd", "C0_wd", "D_wd", "E_wd", "D0_wd", "E0_wd", "Y_wd", "Y44_wd", "HT_wd", "HX_wd", "H7_wd"):
    facts[key] = {str(w): c for w, c in facts[key].items()}
json.dump(facts, open(os.path.join(HERE, "facts.json"), "w"), indent=1, sort_keys=True)
print("ALL CHECKS PASSED" if ok else "SOME CHECK FAILED")
sys.exit(0 if ok else 1)

